Practical Batch Bayesian Sampling Algorithms for Online Adaptive Traffic Experimentation

Online controlled experiments have emerged as industry gold standard for assessing new web features. As new web algorithms proliferate, experimentation platform faces an increasing demand on the velocity of online experiments, which encourages adaptive traffic testing methods to speed up identifying best variant by efficiently allocating traffic. This paper proposed four Bayesian batch bandit algorithms (NB-TS, WB-TS, NB-TTTS, WB-TTTS) for eBay's experimentation platform, using summary batch statistics of a goal metric without incurring new engineering technical debts. The novel WB-TTTS, in particular, demonstrates as an efficient, trustworthy and robust alternative to fixed horizon A/B testing. Another novel contribution is to bring trustworthiness of best arm identification algorithms into evaluation criterion and highlight the existence of severe false positive inflation with equivalent best arms. To gain the trust of experimenters, experimentation platform must consider both efficiency and trustworthiness; However, to the best of authors' knowledge, trustworthiness as an important topic is rarely discussed. This paper shows that Bayesian bandits without neutral posterior reshaping, particularly naive Thompson sampling (NB-TS), are untrustworthy because they can always identify an arm as the best from equivalent best arms. To restore trustworthiness, a novel finding uncovers connections between convergence distribution of posterior optimal probabilities of equivalent best arms and neutral posterior reshaping, which controls false positives. Lastly, this paper presents lessons learned from eBay's experience, as well as thorough evaluations. We hope this work is useful to other industrial practitioners and inspires academic researchers interested in the trustworthiness of adaptive traffic experimentation.

==> code/BAI/analysis.py <==
from typing import List, Callable
import pandas as pd
import numpy as np


def simulation_analysis(df_tracking_history, best_arms: List[int], n_parallels: int, n_batches: int):
    # cumulative regret and optimal trials rate
    cumsum_regret = np.zeros((n_parallels, n_batches))
    cumsum_trials = np.zeros((n_parallels, n_batches))
    cumsum_optimal_trials = np.zeros((n_parallels, n_batches))
    # decision signal per batch: simple regret and true/false BAI ratio
    batch_decision = np.zeros((n_parallels, n_batches))
    batch_simple_regret = np.zeros((n_parallels, n_batches))
    batch_false_winner = np.zeros((n_parallels, n_batches))
    batch_true_winner = np.zeros((n_parallels, n_batches))
    # stopping signal per batch
    batch_stopping = np.zeros((n_parallels, n_batches))
    batch_first_stopping = np.zeros((n_parallels, n_batches))
    for parallel_idx in range(n_parallels):
        is_first_stopping = True
        for batch_idx in range(n_batches):
            df_each = df_tracking_history[
                (df_tracking_history['parallel_idx'] == parallel_idx) & 
                (df_tracking_history['batch_idx'] == batch_idx)
            ]
            # cumsum regret and optimal trials ratio
            if batch_idx == 0:
                cumsum_regret[parallel_idx][batch_idx] = df_each['regrets'].sum()
                cumsum_trials[parallel_idx][batch_idx] = df_each['trials'].sum()
                cumsum_optimal_trials[parallel_idx][batch_idx] = df_each[(df_each['arm_idx'].isin(best_arms))]['trials'].sum()
            else:
                cumsum_regret[parallel_idx][batch_idx] = cumsum_regret[parallel_idx][batch_idx - 1] + df_each['regrets'].sum()
                cumsum_trials[parallel_idx][batch_idx] = cumsum_trials[parallel_idx][batch_idx - 1] + df_each['trials'].sum()
                cumsum_optimal_trials[parallel_idx][batch_idx] = cumsum_optimal_trials[parallel_idx][batch_idx - 1] + df_each[(df_each['arm_idx'].isin(best_arms))]['trials'].sum()
            # decision signal per batch
            current_decision = df_each['arm_idx'].values[df_each['decision_signal'].argmax()]
            batch_decision[parallel_idx][batch_idx] = current_decision
            batch_simple_regret[parallel_idx][batch_idx] = df_each[(df_each['arm_idx'] == current_decision)]['regrets'].sum() / df_each[(df_each['arm_idx'] == current_decision)]['trials'].sum()
            if current_decision in best_arms:
                batch_true_winner[parallel_idx][batch_idx] = 1
            else:
                batch_false_winner[parallel_idx][batch_idx] = 1
            # stopping signal per batch
            batch_stopping[parallel_idx][batch_idx] = df_each[(df_each['arm_idx'] == current_decision)]['stopping_signal'].values[0]
            if batch_stopping[parallel_idx][batch_idx] == 1 and is_first_stopping:
                batch_first_stopping[parallel_idx][batch_idx] = 1
                is_first_stopping = False
    return {
        "cumsum_trials": np.mean(cumsum_trials, axis=0),
        "optimal_trials_rate": np.mean(cumsum_optimal_trials / cumsum_trials, axis=0),
        "cumsum_regrets": np.mean(cumsum_regret, axis=0),
        "regrets_per_trial": np.mean(cumsum_regret / cumsum_trials, axis=0),
        "anytime_simple_regrets": np.sum(batch_simple_regret * batch_stopping, axis=0) / np.sum(batch_stopping, axis=0),
        "anytime_stopping_probs": np.mean(batch_stopping, axis=0),
        "anytime_false_BAI_probs": np.mean(batch_false_winner * batch_stopping, axis=0),
        "anytime_true_BAI_probs": np.mean(batch_true_winner * batch_stopping, axis=0),
        "anytime_false_BAI_probs_if_stop": np.sum(batch_false_winner * batch_stopping, axis=0) / np.sum(batch_stopping, axis=0),
        "anytime_true_BAI_probs_if_stop": np.sum(batch_true_winner * batch_stopping, axis=0) / np.sum(batch_stopping, axis=0),
        "first_stopping_probs": np.mean(batch_first_stopping, axis=0),
        "stopping_prob": np.sum(batch_first_stopping) / n_parallels,
        "simple_regrets": np.sum(batch_simple_regret * batch_first_stopping) / n_parallels,
        "false_BAI_prob": np.sum(batch_false_winner * batch_first_stopping) / n_parallels,
        "true_BAI_prob": np.sum(batch_true_winner * batch_first_stopping) / n_parallels,
        "expected_trials": np.sum(cumsum_trials * batch_first_stopping) / np.sum(batch_first_stopping)
    }



==> code/BAI/debug.py <==
import warnings
warnings.filterwarnings('ignore')
import os
import sys
path = os.path.join(os.getcwd())
sys.path.append(path)

import pandas as pd
from BAI import environment, solver, analysis


K = 5
n_parallels = 1
n_batches = 100
reward_func = environment.func_binary_reward([0.5, 0.4, 0.3, 0.2, 0.1])
batch_func = environment.func_constant_batch(1000)
bandit = environment.Bandit(K=K, reward_func=reward_func, batch_func=batch_func)


agent = solver.GaussianGammaPriorCLTBatchTTTS(K=K, G=5000, rho=0.01, delta=0.01, beta=0.5)
df_tracking_history = bandit.simulating(agent=agent, n_parallels=n_parallels, n_batches=n_batches)
df_tracking_history.tail(5)


==> code/BAI/environment.py <==
from BAI.solver import Solver
from typing import List, Callable
from tqdm import tqdm
import pandas as pd
import numpy as np
from scipy.stats import lomax
import bisect
import copy


def func_binary_reward(thetas: List[float]):
    assert all([theta >= 0 and theta <= 1 for theta in thetas])
    max_expected_reward = max(thetas)
    def reward_func(chosen_arm: int, batch_trials: int, time_index: int = 0) -> float:
        expected_reward = thetas[chosen_arm]
        immediate_regret = max_expected_reward - expected_reward
        trial_rewards = np.random.binomial(1, expected_reward, batch_trials)
        return trial_rewards, expected_reward, immediate_regret
    return reward_func


def func_dyn_binary_reward(init_thetas: List[float]):
    assert all([init_theta >= 0 and init_theta <= 1 for init_theta in init_thetas])
    def reward_func(chosen_arm: int, batch_trials: int, time_index: int = 0) -> float:
        thetas = [max(min(init_theta * (1 + 2 * abs(np.cos(time_index * 3.14 / 7))), 1.0), 0.0) for init_theta in init_thetas]
        expected_reward = thetas[chosen_arm]
        immediate_regret = max(thetas) - expected_reward
        trial_rewards = np.random.binomial(1, expected_reward, batch_trials)
        return trial_rewards, expected_reward, immediate_regret
    return reward_func


def func_gaussian_reward(mus: List[float], sigmas: List[float]):
    assert len(mus)==len(sigmas)
    max_expected_reward = max(mus)
    def reward_func(chosen_arm: int, batch_trials: int, time_index: int = 0) -> float:
        expected_reward = mus[chosen_arm]
        stdev_reward = sigmas[chosen_arm]
        immediate_regret = max_expected_reward - expected_reward
        trial_rewards = np.random.normal(expected_reward, stdev_reward, batch_trials)
        return trial_rewards, expected_reward, immediate_regret
    return reward_func


def func_dyn_gaussian_reward(init_mus: List[float], sigmas: List[float]):
    assert len(init_mus)==len(sigmas)
    def reward_func(chosen_arm: int, batch_trials: int, time_index: int = 0) -> float:
        mus = [init_mu + (np.cos(time_index * np.pi / 20) - 1) * 0.5 for init_mu in init_mus]
        expected_reward = mus[chosen_arm]
        stdev_reward = sigmas[chosen_arm]
        immediate_regret = max(mus) - expected_reward
        trial_rewards = np.random.normal(expected_reward, stdev_reward, batch_trials)
        return trial_rewards, expected_reward, immediate_regret
    return reward_func


def func_lomax_reward(mus: List[float], alpha: float):
    # https://en.wikipedia.org/wiki/Lomax_distribution
    assert alpha > 3 and all([mu > 0 for mu in mus])
    max_expected_reward = max(mus)
    def reward_func(chosen_arm: int, batch_trials: int, time_index: int = 0) -> float:
        expected_reward = mus[chosen_arm]
        scale_lambda = expected_reward * (alpha - 1)
        immediate_regret = max_expected_reward - expected_reward
        trial_rewards = lomax.rvs(alpha, scale=scale_lambda, size=batch_trials)
        return trial_rewards, expected_reward, immediate_regret
    return reward_func
    

def func_constant_batch(batch_size: int):
    def batch_func():
        return batch_size
    return batch_func


def func_poisson_batch(batch_size: int):
    def batch_func():
        return np.random.poisson(batch_size, 1)[0]
    return batch_func

class Bandit(object):
    def __init__(self, K: int, reward_func: Callable, batch_func: Callable):
        self.K = K
        self.reward_func = reward_func
        self.batch_func = batch_func

    def single_observe(self, chosen_arm: int, time_index: int):
        trial_rewards, expected_reward, immediate_regret = self.reward_func(chosen_arm, 1, time_index)
        return {
            "observed_reward": trial_rewards[0],
            "expected_reward": expected_reward, 
            "immediate_regret": immediate_regret
        }

    def batch_observe(self, sampling_distrib: List[float], time_index: int):
        # input sampling_distrib: [p_0, p_1, p_2, ..., p_K]
        # return feedback
        assert len(sampling_distrib) == self.K
        sampling_policy = np.cumsum(sampling_distrib)
        batch_size = self.batch_func()
        feedback = {
            "batch_size": batch_size,
            "trials": [0 for _ in range(self.K)],
            "rewards": [0 for _ in range(self.K)],
            "squared_rewards": [0 for _ in range(self.K)],
            "expected_rewards": [0 for _ in range(self.K)],
            "regrets": [0 for _ in range(self.K)]
        }
        trials_uniform_hash = np.random.uniform(0, 1, batch_size)
        # sum(p_j from 0 to k) < uniform_hash(trial_i, seed) <= sum(p_j from 0 to k+1)
        # show arm k + 1 to trial_i, which is determined
        for trial_i in trials_uniform_hash:
            # check which arm to show
            arm_i = bisect.bisect_right(sampling_policy, trial_i)
            # collect reward
            observation = self.single_observe(arm_i, time_index)
            observed_reward_i = observation['observed_reward']
            expected_reward_i = observation['expected_reward']
            immediate_regret_i = observation['immediate_regret']
            # track feedback
            feedback['trials'][arm_i] += 1
            feedback['rewards'][arm_i] += observed_reward_i
            feedback['squared_rewards'][arm_i] += observed_reward_i**2
            feedback['expected_rewards'][arm_i] += expected_reward_i
            feedback['regrets'][arm_i] += immediate_regret_i
        return feedback

    def batch_observe_fast(self, sampling_distrib: List[float], time_index: int):
        # input sampling_distrib: [p_0, p_1, p_2, ..., p_K]
        # return feedback
        assert len(sampling_distrib) == self.K
        batch_size = self.batch_func()
        # trials = np.random.multinomial(batch_size, sampling_distrib)
        trials = [np.ceil(batch_size*p).astype(int) for p in sampling_distrib]
        feedback = {
            "batch_size": batch_size,
            "trials": trials,
            "rewards": [0 for _ in range(self.K)],
            "squared_rewards": [0 for _ in range(self.K)],
            "expected_rewards": [0 for _ in range(self.K)],
            "regrets": [0 for _ in range(self.K)]
        }
        for arm_i in range(self.K):
            trial_rewards, expected_reward, immediate_regret = self.reward_func(arm_i, trials[arm_i], time_index)
            feedback['rewards'][arm_i] = np.sum(trial_rewards)
            feedback['squared_rewards'][arm_i] = np.sum(trial_rewards**2)
            feedback['expected_rewards'][arm_i] = trials[arm_i] * expected_reward
            feedback['regrets'][arm_i] = trials[arm_i] * immediate_regret
        return feedback
    
    def simulating(self, agent: Solver, n_parallels: int, n_batches: int):
        parallel_agents = [copy.deepcopy(agent) for _ in range(n_parallels)]
        # simulation tracking
        tracking_history = []
        for batch_idx in tqdm(range(n_batches)):
            for parallel_idx in range(n_parallels):
                agent_k = parallel_agents[parallel_idx]
                # select batch action
                batch_action = agent_k.select()
                # observe batch rewards
                batch_feedback = self.batch_observe_fast(
                    sampling_distrib=batch_action['sampling_policy'], 
                    time_index=batch_idx
                )
                # update reward model
                agent_k.update(feedback=batch_feedback)
                # tracking history and analysis
                for arm_idx in range(self.K):
                    tracking_reccord = (
                        parallel_idx,
                        batch_idx,
                        arm_idx,
                        batch_action['sampling_policy'][arm_idx],
                        batch_action['decision_signal'][arm_idx],
                        batch_action['stopping_signal'],
                        batch_action['estimated_means'][arm_idx],
                        batch_action['optimal_probs'][arm_idx],
                        batch_action['near_optimal_probs'][arm_idx],
                        batch_action['QPVRs'][arm_idx],
                        batch_feedback['trials'][arm_idx],
                        batch_feedback['rewards'][arm_idx],
                        batch_feedback['expected_rewards'][arm_idx],
                        batch_feedback['regrets'][arm_idx]
                    )
                    tracking_history.append(tracking_reccord)
        # convert tracking_history to dataframe
        df_tracking_history = pd.DataFrame(tracking_history, columns=[
            'parallel_idx', 'batch_idx', 'arm_idx', 
            'sampling_policy', 'decision_signal', 'stopping_signal',
            'estimated_means', 'optimal_probs', 'near_optimal_probs', 'QPVRs',
            'trials', 'rewards', 'expected_rewards', 'regrets'
        ])
        return df_tracking_history



==> code/BAI/solver.py <==
import numpy as np
from scipy import stats


class Solver(object):

    def __init__(self, K: int):
        self.K = K

    def select(self):
        # return 
        # {
        #     "sampling_policy": [p_0, p_1, p_2, ..., p_K],
        #     "decision_signal": [True, False, False, ..., False],
        #     "stopping_signal": True/False,
        #     "estimated_means": [r_0, r_1, r_2, ..., r_K],
        #     "optimal_probs": [p_0, p_1, p_2, ..., p_K],
        #     "near_optimal_probs": [p_0, p_1, p_2, ..., p_K],
        #     "QPVRs": [x_0, x_1, x_2, ..., x_K]
        # }
        # 1. sampling distribution of current trial
        # sampling probability of each arm [p_0, p_1, p_2, ..., p_K]
        # which can be same as a sample policy since ordering by arm index
        # sum(p_j from 0 to k) < uniform_hash(trial_i, seed) <= sum(p_j from 0 to k+1)
        # show arm k + 1 to trial_i, which is determined
        # 2. stopping indicator of current trial
        # 3. decision indicator of current trial
        # estimated expected rewards of each arm
        # optimal probability of each arm
        raise NotImplementedError

    def update(self, feedback: dict):
        # input feedback are rewards statistics of batch for each arm
        # when batch size is 1, it reduces to the single trial
        # {
        #     "trials": [n_0, n_1, n_2, ..., n_K],
        #     "rewards": [r_0, r_1, r_2, ..., r_K],
        #     "squared_rewards": [r_0, r_1, r_2, ..., r_K]
        # }
        raise NotImplementedError


class NaiveBatchedUniform(Solver):
    def __init__(self, K: int, G=5000, rho=0.01, delta=0.05):
        super().__init__(K)
        # monte-carlo simulation
        self.G = G
        # initial prior
        self.mus = [0 for _ in range(self.K)]
        self.lambdas = [0 for _ in range(self.K)]
        # initial cumulative statistics
        self.sample_sum_squared = [0 for _ in range(self.K)]
        self.sample_sum = [0 for _ in range(self.K)]
        self.sample_count = [0 for _ in range(self.K)]
        self.sample_variance = [1 for _ in range(self.K)]
        # (rho, delta)-correctness
        self.rho = rho
        self.delta = delta

    def select(self):
        K = self.K
        G = self.G
        sample_variance = self.sample_variance
        mus = self.mus
        lambdas = self.lambdas
        # stopping + decision rule
        rho = self.rho
        delta = self.delta
        # estimated thetas
        estimated_means = [mus[i] for i in range(K)]
        if any(np.array(lambdas) < 100):
            optimal_probs = np.array([1 / K for i in range(K)])
            near_optimal_probs = optimal_probs
            quantile_pvrs = np.array([float('inf') for i in range(K)])
        else:
            # monte-carlo simulation
            mc_sampling = np.array([np.random.normal(mus[i], np.sqrt(sample_variance[i]/lambdas[i]), G) for i in range(K)])
            mc_optimal_arm = np.argmax(mc_sampling, axis=0)
            # optimal prob
            optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]
            # epsilon-optimal prob or potential value remaining
            mc_pvr_distrib = (np.max(mc_sampling, axis=0) - mc_sampling) / mc_sampling
            near_optimal_probs = np.round(np.sum(mc_pvr_distrib < rho, axis=1) / G, 4).tolist()
            quantile_pvrs = np.quantile(mc_pvr_distrib, 1 - delta, axis=1).tolist()
        # sampling probability
        sampling_probs = [1 / K for i in range(K)]
        sampling_probs = [sampling_probs[i] / np.sum(sampling_probs) for i in range(K)]
        return {
            "sampling_policy": sampling_probs,
            "decision_signal": optimal_probs==max(optimal_probs),
            "stopping_signal": max(optimal_probs) > 1 - delta,
            "estimated_means": estimated_means,
            "optimal_probs": optimal_probs,
            "near_optimal_probs": near_optimal_probs,
            "QPVRs": quantile_pvrs
        }
    
    def update(self, feedback: dict):
        for i in range(self.K):
            squared_rewards_i = feedback['squared_rewards'][i]
            rewards_i = feedback['rewards'][i]
            trials_i = feedback['trials'][i]
            if trials_i == 0:
                continue
            # initial prior by first batch or update posterior
            self.mus[i] = (self.mus[i] * self.lambdas[i] + rewards_i) / (self.lambdas[i] + trials_i)
            self.lambdas[i] += trials_i
            # update variance estimation
            self.sample_sum_squared[i] += squared_rewards_i
            self.sample_sum[i] += rewards_i
            self.sample_count[i] += trials_i
            sample_mean_i = self.sample_sum[i] / self.sample_count[i]
            self.sample_variance[i] = self.sample_sum_squared[i] / self.sample_count[i] - sample_mean_i**2


class NaiveBatchedTS(Solver):
    # LB-CLT-Bandit series
    # LB-CLT-TS (iterative updating)
    def __init__(self, K: int, G=5000, rho=0.01, delta=0.05):
        super().__init__(K)
        # monte-carlo simulation
        self.G = G
        # initial prior
        self.mus = [0 for _ in range(self.K)]
        self.lambdas = [0 for _ in range(self.K)]
        # initial cumulative statistics
        self.sample_sum_squared = [0 for _ in range(self.K)]
        self.sample_sum = [0 for _ in range(self.K)]
        self.sample_count = [0 for _ in range(self.K)]
        self.sample_variance = [1 for _ in range(self.K)]
        # (rho, delta)-correctness
        self.rho = rho
        self.delta = delta

    def select(self):
        K = self.K
        G = self.G
        # sampling rule
        sample_variance = self.sample_variance
        mus = self.mus
        lambdas = self.lambdas
        # stopping + decision rule
        rho = self.rho
        delta = self.delta
        # estimated thetas
        estimated_means = [mus[i] for i in range(K)]
        if any(np.array(lambdas) < 100):
            optimal_probs = np.array([1 / K for i in range(K)])
            near_optimal_probs = optimal_probs
            quantile_pvrs = np.array([float('inf') for i in range(K)])
            expected_lifts = np.array([float('inf') for i in range(K)])
            lowerCI_lifts = np.array([float('inf') for i in range(K)])
            upperCI_lifts = np.array([float('inf') for i in range(K)])
        else:
            # monte-carlo simulation
            mc_sampling = np.array([np.random.normal(mus[i], np.sqrt(sample_variance[i]/lambdas[i]), G) for i in range(K)])
            mc_optimal_arm = np.argmax(mc_sampling, axis=0)
            # optimal prob
            optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]
            # epsilon-optimal prob or potential value remaining
            mc_pvr_distrib = (np.max(mc_sampling, axis=0) - mc_sampling) / mc_sampling
            near_optimal_probs = np.round(np.sum(mc_pvr_distrib < rho, axis=1) / G, 4).tolist()
            quantile_pvrs = np.quantile(mc_pvr_distrib, 1 - delta, axis=1).tolist()
            # Comparison
            # https://en.wikipedia.org/wiki/Ratio_distribution#Uncorrelated_noncentral_normal_ratio
            expected_lifts = [estimated_means[i] / estimated_means[0] - 1 for i in range(K)]
            variance_lifts = [
                (expected_lifts[i] + 1)**2 * (sample_variance[i]/lambdas[i]/estimated_means[i]**2 + sample_variance[0]/lambdas[0]/estimated_means[0]**2) 
                for i in range(K)
            ]
            lowerCI_lifts = [expected_lifts[i] - 1.96 * np.sqrt(variance_lifts[i]) for i in range(K)]
            upperCI_lifts = [expected_lifts[i] + 1.96 * np.sqrt(variance_lifts[i]) for i in range(K)]
        # sampling probability
        sampling_probs = [optimal_probs[i] / np.sum(optimal_probs) for i in range(K)]
        return {
            "sampling_policy": sampling_probs,
            "decision_signal": optimal_probs==max(optimal_probs),
            "stopping_signal": max(optimal_probs) > 1 - delta,
            "estimated_means": estimated_means,
            "optimal_probs": optimal_probs,
            "near_optimal_probs": near_optimal_probs,
            "QPVRs": quantile_pvrs,
            "expected_lifts": expected_lifts,
            "lowerCI_lifts": lowerCI_lifts,
            "upperCI_lifts": upperCI_lifts
        }
    
    def update(self, feedback: dict):
        for i in range(self.K):
            squared_rewards_i = feedback['squared_rewards'][i]
            rewards_i = feedback['rewards'][i]
            trials_i = feedback['trials'][i]
            if trials_i == 0:
                continue
            # initial prior by first batch or update posterior
            self.mus[i] = (self.mus[i] * self.lambdas[i] + rewards_i) / (self.lambdas[i] + trials_i)
            self.lambdas[i] += trials_i
            # update variance estimation
            self.sample_sum_squared[i] += squared_rewards_i
            self.sample_sum[i] += rewards_i
            self.sample_count[i] += trials_i
            sample_mean_i = self.sample_sum[i] / self.sample_count[i]
            self.sample_variance[i] = self.sample_sum_squared[i] / self.sample_count[i] - sample_mean_i**2


class NaiveBatchedTTTS(Solver):
    # LB-CLT-Bandit series
    # LB-CLT-TTTS (iterative updating)
    def __init__(self, K: int, G=5000, rho=0.01, delta=0.05, beta=0.5):
        super().__init__(K)
        # monte-carlo simulation
        self.G = G
        # sampling maximal allocation
        self.beta = beta
        # initial prior
        self.mus = [0 for _ in range(self.K)]
        self.lambdas = [0 for _ in range(self.K)]
        # initial cumulative statistics
        self.sample_sum_squared = [0 for _ in range(self.K)]
        self.sample_sum = [0 for _ in range(self.K)]
        self.sample_count = [0 for _ in range(self.K)]
        self.sample_variance = [1 for _ in range(self.K)]
        # (rho, delta)-correctness
        self.rho = rho
        self.delta = delta

    def select(self):
        K = self.K
        G = self.G
        # sampling rule
        beta = self.beta
        sample_variance = self.sample_variance
        mus = self.mus
        lambdas = self.lambdas
        # stopping + decision rule
        rho = self.rho
        delta = self.delta
        # estimated thetas
        estimated_means = [mus[i] for i in range(K)]
        if any(np.array(lambdas) < 100):
            optimal_probs = np.array([1 / K for i in range(K)])
            near_optimal_probs = optimal_probs
            quantile_pvrs = np.array([float('inf') for i in range(K)])
            expected_lifts = np.array([float('inf') for i in range(K)])
            lowerCI_lifts = np.array([float('inf') for i in range(K)])
            upperCI_lifts = np.array([float('inf') for i in range(K)])
        else:
            # monte-carlo simulation
            mc_sampling = np.array([np.random.normal(mus[i], np.sqrt(sample_variance[i]/lambdas[i]), G) for i in range(K)])
            mc_optimal_arm = np.argmax(mc_sampling, axis=0)
            # optimal prob
            optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]
            # epsilon-optimal prob or potential value remaining
            mc_pvr_distrib = (np.max(mc_sampling, axis=0) - mc_sampling) / mc_sampling
            near_optimal_probs = np.round(np.sum(mc_pvr_distrib < rho, axis=1) / G, 4).tolist()
            quantile_pvrs = np.quantile(mc_pvr_distrib, 1 - delta, axis=1).tolist()
            # Comparison
            # https://en.wikipedia.org/wiki/Ratio_distribution#Uncorrelated_noncentral_normal_ratio
            expected_lifts = [estimated_means[i] / estimated_means[0] - 1 for i in range(K)]
            variance_lifts = [
                (expected_lifts[i] + 1)**2 * (sample_variance[i]/lambdas[i]/estimated_means[i]**2 + sample_variance[0]/lambdas[0]/estimated_means[0]**2) 
                for i in range(K)
            ]
            lowerCI_lifts = [expected_lifts[i] - 1.96 * np.sqrt(variance_lifts[i]) for i in range(K)]
            upperCI_lifts = [expected_lifts[i] + 1.96 * np.sqrt(variance_lifts[i]) for i in range(K)]
        # sampling probability
        optimal_odds = [optimal_probs[i] / (1 - optimal_probs[i]) if optimal_probs[i] < 1 else 1 for i in range(K)]
        sampling_probs = [optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]
        sampling_probs = [sampling_probs[i] / np.sum(sampling_probs) for i in range(K)]
        return {
            "sampling_policy": sampling_probs,
            "decision_signal": optimal_probs==max(optimal_probs),
            "stopping_signal": max(optimal_probs) > 1 - delta,
            "estimated_means": estimated_means,
            "optimal_probs": optimal_probs,
            "near_optimal_probs": near_optimal_probs,
            "QPVRs": quantile_pvrs,
            "expected_lifts": expected_lifts,
            "lowerCI_lifts": lowerCI_lifts,
            "upperCI_lifts": upperCI_lifts
        }
    
    def update(self, feedback: dict):
        for i in range(self.K):
            squared_rewards_i = feedback['squared_rewards'][i]
            rewards_i = feedback['rewards'][i]
            trials_i = feedback['trials'][i]
            if trials_i == 0:
                continue
            # initial prior by first batch or update posterior
            self.mus[i] = (self.mus[i] * self.lambdas[i] + rewards_i) / (self.lambdas[i] + trials_i)
            self.lambdas[i] += trials_i
            # update variance estimation
            self.sample_sum_squared[i] += squared_rewards_i
            self.sample_sum[i] += rewards_i
            self.sample_count[i] += trials_i
            sample_mean_i = self.sample_sum[i] / self.sample_count[i]
            self.sample_variance[i] = self.sample_sum_squared[i] / self.sample_count[i] - sample_mean_i**2


class WeightedBatchedTS(Solver):
    # LB-CLT-Bandit series
    # LB-CLT-TS (unbiased likelihood)
    def __init__(self, K: int, G=5000, rho=0.01, delta=0.05):
        super().__init__(K)
        # monte-carlo simulation
        self.G = G
        # initial prior
        self.prior_mu = 0
        self.prior_lambda = 0
        self.mus = [0 for _ in range(self.K)]
        self.lambdas = [0 for _ in range(self.K)]
        # initial cumulative statistics
        self.batch_count = [0 for _ in range(self.K)]
        self.sample_sum_squared = [0 for _ in range(self.K)]
        self.sample_sum = [0 for _ in range(self.K)]
        self.sample_weighted_sum = [0 for _ in range(self.K)]
        self.sample_count = [0 for _ in range(self.K)]
        self.sample_count_sum_sqrt = [0 for _ in range(self.K)]
        self.sample_variance = [1 for _ in range(self.K)]
        # (rho, delta)-correctness
        self.rho = rho
        self.delta = delta

    def select(self):
        K = self.K
        G = self.G
        # sampling rule
        sample_variance = self.sample_variance
        mus = self.mus
        lambdas = self.lambdas
        # stopping + decision rule
        rho = self.rho
        delta = self.delta
        # estimated thetas
        estimated_means = [mus[i] for i in range(K)]
        if any(np.array(lambdas) < 100):
            optimal_probs = np.array([1 / K for i in range(K)])
            near_optimal_probs = optimal_probs
            quantile_pvrs = np.array([float('inf') for i in range(K)])
            expected_lifts = np.array([float('inf') for i in range(K)])
            lowerCI_lifts = np.array([float('inf') for i in range(K)])
            upperCI_lifts = np.array([float('inf') for i in range(K)])
        else:
            # monte-carlo simulation
            mc_sampling = np.array([np.random.normal(mus[i], np.sqrt(sample_variance[i]/lambdas[i]), G) for i in range(K)])
            mc_optimal_arm = np.argmax(mc_sampling, axis=0)
            # optimal prob
            optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]
            # epsilon-optimal prob or potential value remaining
            mc_pvr_distrib = (np.max(mc_sampling, axis=0) - mc_sampling) / mc_sampling
            near_optimal_probs = np.round(np.sum(mc_pvr_distrib < rho, axis=1) / G, 4).tolist()
            quantile_pvrs = np.quantile(mc_pvr_distrib, 1 - delta, axis=1).tolist()
            # Comparison
            # https://en.wikipedia.org/wiki/Ratio_distribution#Uncorrelated_noncentral_normal_ratio
            expected_lifts = [estimated_means[i] / estimated_means[0] - 1 for i in range(K)]
            variance_lifts = [
                (expected_lifts[i] + 1)**2 * (sample_variance[i]/lambdas[i]/estimated_means[i]**2 + sample_variance[0]/lambdas[0]/estimated_means[0]**2) 
                for i in range(K)
            ]
            lowerCI_lifts = [expected_lifts[i] - 1.96 * np.sqrt(variance_lifts[i]) for i in range(K)]
            upperCI_lifts = [expected_lifts[i] + 1.96 * np.sqrt(variance_lifts[i]) for i in range(K)]
        # sampling probability
        sampling_probs = [optimal_probs[i] / np.sum(optimal_probs) for i in range(K)]
        return {
            "sampling_policy": sampling_probs,
            "decision_signal": optimal_probs==max(optimal_probs),
            "stopping_signal": max(optimal_probs) > 1 - delta,
            "estimated_means": estimated_means,
            "optimal_probs": optimal_probs,
            "near_optimal_probs": near_optimal_probs,
            "QPVRs": quantile_pvrs,
            "expected_lifts": expected_lifts,
            "lowerCI_lifts": lowerCI_lifts,
            "upperCI_lifts": upperCI_lifts
        }
    
    def update(self, feedback: dict):
        for i in range(self.K):
            squared_rewards_i = feedback['squared_rewards'][i]
            rewards_i = feedback['rewards'][i]
            trials_i = feedback['trials'][i]
            if trials_i == 0:
                continue
            # update batch info
            self.sample_count_sum_sqrt[i] += np.sqrt(trials_i)
            self.batch_count[i] += 1
            self.sample_sum_squared[i] += squared_rewards_i
            self.sample_sum[i] += rewards_i
            self.sample_count[i] += trials_i
            self.sample_weighted_sum[i] += rewards_i / np.sqrt(trials_i)
            # initial prior by first batch or update posterior
            likelihood_lambda =  self.sample_count_sum_sqrt[i]**2 / self.batch_count[i]
            self.lambdas[i] = self.prior_lambda + likelihood_lambda
            likelihood_mu = self.sample_weighted_sum[i] / self.sample_count_sum_sqrt[i]
            self.mus[i] = (self.prior_mu * self.prior_lambda + likelihood_mu * likelihood_lambda) / self.lambdas[i]
            # update variance estimation
            self.sample_variance[i] = self.sample_sum_squared[i] / self.sample_count[i] - likelihood_mu**2


class WeightedBatchedTTTS(Solver):
    # LB-CLT-Bandit series
    # LB-CLT-TTTS (unbiased likelihood)
    def __init__(self, K: int, G=5000, rho=0.01, delta=0.05, beta=0.5):
        super().__init__(K)
        # monte-carlo simulation
        self.G = G
        # sampling maximal allocation
        self.beta = beta
        # initial prior
        self.prior_mu = 0
        self.prior_lambda = 0
        self.mus = [0 for _ in range(self.K)]
        self.lambdas = [0 for _ in range(self.K)]
        # initial cumulative statistics
        self.batch_count = [0 for _ in range(self.K)]
        self.sample_sum_squared = [0 for _ in range(self.K)]
        self.sample_sum = [0 for _ in range(self.K)]
        self.sample_weighted_sum = [0 for _ in range(self.K)]
        self.sample_count = [0 for _ in range(self.K)]
        self.sample_count_sum_sqrt = [0 for _ in range(self.K)]
        self.sample_variance = [1 for _ in range(self.K)]
        # (rho, delta)-correctness
        self.rho = rho
        self.delta = delta

    def select(self):
        K = self.K
        G = self.G
        # sampling rule
        beta = self.beta
        sample_variance = self.sample_variance
        mus = self.mus
        lambdas = self.lambdas
        # stopping + decision rule
        rho = self.rho
        delta = self.delta
        # estimated thetas
        estimated_means = [mus[i] for i in range(K)]
        if any(np.array(lambdas) < 100):
            optimal_probs = np.array([1 / K for i in range(K)])
            near_optimal_probs = optimal_probs
            quantile_pvrs = np.array([float('inf') for i in range(K)])
            expected_lifts = np.array([float('inf') for i in range(K)])
            lowerCI_lifts = np.array([float('inf') for i in range(K)])
            upperCI_lifts = np.array([float('inf') for i in range(K)])
        else:
            # monte-carlo simulation
            mc_sampling = np.array([np.random.normal(mus[i], np.sqrt(sample_variance[i]/lambdas[i]), G) for i in range(K)])
            mc_optimal_arm = np.argmax(mc_sampling, axis=0)
            # optimal prob
            optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]
            # epsilon-optimal prob or potential value remaining
            mc_pvr_distrib = (np.max(mc_sampling, axis=0) - mc_sampling) / mc_sampling
            near_optimal_probs = np.round(np.sum(mc_pvr_distrib < rho, axis=1) / G, 4).tolist()
            quantile_pvrs = np.quantile(mc_pvr_distrib, 1 - delta, axis=1).tolist()
            # Comparison
            # https://en.wikipedia.org/wiki/Ratio_distribution#Uncorrelated_noncentral_normal_ratio
            expected_lifts = [estimated_means[i] / estimated_means[0] - 1 for i in range(K)]
            variance_lifts = [
                (expected_lifts[i] + 1)**2 * (sample_variance[i]/lambdas[i]/estimated_means[i]**2 + sample_variance[0]/lambdas[0]/estimated_means[0]**2) 
                for i in range(K)
            ]
            lowerCI_lifts = [expected_lifts[i] - 1.96 * np.sqrt(variance_lifts[i]) for i in range(K)]
            upperCI_lifts = [expected_lifts[i] + 1.96 * np.sqrt(variance_lifts[i]) for i in range(K)]
        # sampling probability
        optimal_odds = [optimal_probs[i] / (1 - optimal_probs[i]) if optimal_probs[i] < 1 else 1 for i in range(K)]
        sampling_probs = [optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]
        sampling_probs = [sampling_probs[i] / np.sum(sampling_probs) for i in range(K)]
        return {
            "sampling_policy": sampling_probs,
            "decision_signal": optimal_probs==max(optimal_probs),
            "stopping_signal": max(optimal_probs) > 1 - delta,
            "estimated_means": estimated_means,
            "optimal_probs": optimal_probs,
            "near_optimal_probs": near_optimal_probs,
            "QPVRs": quantile_pvrs,
            "expected_lifts": expected_lifts,
            "lowerCI_lifts": lowerCI_lifts,
            "upperCI_lifts": upperCI_lifts
        }
    
    def update(self, feedback: dict):
        for i in range(self.K):
            squared_rewards_i = feedback['squared_rewards'][i]
            rewards_i = feedback['rewards'][i]
            trials_i = feedback['trials'][i]
            if trials_i == 0:
                continue
            # update batch info
            self.sample_count_sum_sqrt[i] += np.sqrt(trials_i)
            self.batch_count[i] += 1
            self.sample_sum_squared[i] += squared_rewards_i
            self.sample_sum[i] += rewards_i
            self.sample_count[i] += trials_i
            self.sample_weighted_sum[i] += rewards_i / np.sqrt(trials_i)
            # initial prior by first batch or update posterior
            likelihood_lambda =  self.sample_count_sum_sqrt[i]**2 / self.batch_count[i]
            self.lambdas[i] = self.prior_lambda + likelihood_lambda
            likelihood_mu = self.sample_weighted_sum[i] / self.sample_count_sum_sqrt[i]
            self.mus[i] = (self.prior_mu * self.prior_lambda + likelihood_mu * likelihood_lambda) / self.lambdas[i]
            # update variance estimation
            self.sample_variance[i] = self.sample_sum_squared[i] / self.sample_count[i] - likelihood_mu**2

==> code/BAI/solver0.py <==
import numpy as np
from scipy import stats


class Solver(object):

    def __init__(self, K: int):
        self.K = K

    def select(self):
        # return 
        # {
        #     "sampling_policy": [p_0, p_1, p_2, ..., p_K],
        #     "decision_signal": [True, False, False, ..., False],
        #     "stopping_signal": True/False,
        #     "estimated_means": [r_0, r_1, r_2, ..., r_K],
        #     "optimal_probs": [p_0, p_1, p_2, ..., p_K],
        #     "near_optimal_probs": [p_0, p_1, p_2, ..., p_K],
        #     "QPVRs": [x_0, x_1, x_2, ..., x_K]
        # }
        # 1. sampling distribution of current trial
        # sampling probability of each arm [p_0, p_1, p_2, ..., p_K]
        # which can be same as a sample policy since ordering by arm index
        # sum(p_j from 0 to k) < uniform_hash(trial_i, seed) <= sum(p_j from 0 to k+1)
        # show arm k + 1 to trial_i, which is determined
        # 2. stopping indicator of current trial
        # 3. decision indicator of current trial
        # estimated expected rewards of each arm
        # optimal probability of each arm
        raise NotImplementedError

    def update(self, feedback: dict):
        # input feedback are rewards statistics of batch for each arm
        # when batch size is 1, it reduces to the single trial
        # {
        #     "trials": [n_0, n_1, n_2, ..., n_K],
        #     "rewards": [r_0, r_1, r_2, ..., r_K],
        #     "squared_rewards": [r_0, r_1, r_2, ..., r_K]
        # }
        raise NotImplementedError


class BinUniform(Solver):
    
    def __init__(self, K: int, G=5000, rho=0.01, delta=0.05):
        super().__init__(K)
        # monte-carlo simulation
        self.G = G
        # init beta prior
        self.alphas = [1 for _ in range(self.K)]
        self.betas = [1 for _ in range(self.K)]
        # (rho, delta)-correctness
        self.rho = rho
        self.delta = delta

    def select(self):
        K = self.K
        G = self.G
        alphas = self.alphas
        betas = self.betas
        rho = self.rho
        delta = self.delta
        # monte-carlo simulation
        mc_sampling = np.array([np.random.beta(alphas[i], betas[i], G) for i in range(K)])
        mc_optimal_arm = np.argmax(mc_sampling, axis=0)
        # estimated thetas
        estimated_means = [alphas[i] / (alphas[i] + betas[i]) for i in range(K)]
        # optimal prob
        optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]
        # epsilon-optimal prob or potential value remaining
        mc_pvr_distrib = (np.max(mc_sampling, axis=0) - mc_sampling) / mc_sampling
        near_optimal_probs = np.round(np.sum(mc_pvr_distrib < rho, axis=1) / G, 4).tolist()
        quantile_pvrs = np.quantile(mc_pvr_distrib, 1 - delta, axis=1).tolist()
        # sampling probability
        sampling_probs = [1 / K for i in range(K)]
        sampling_probs = [sampling_probs[i] / np.sum(sampling_probs) for i in range(K)]
        return {
            "sampling_policy": sampling_probs,
            "decision_signal": optimal_probs==max(optimal_probs),
            "stopping_signal": max(optimal_probs) > 1 - delta,
            "estimated_means": estimated_means,
            "optimal_probs": optimal_probs,
            "near_optimal_probs": near_optimal_probs,
            "QPVRs": quantile_pvrs
        }

    def update(self, feedback: dict):
        for i in range(self.K):
            rewards_i = feedback['rewards'][i]
            trials_i = feedback['trials'][i]
            self.alphas[i] += rewards_i
            self.betas[i] += trials_i - rewards_i


class BinTS(Solver):

    def __init__(self, K: int, G=5000, rho=0.01, delta=0.05):
        super().__init__(K)
        # monte-carlo simulation
        self.G = G
        # init beta prior
        self.alphas = [1 for _ in range(self.K)]
        self.betas = [1 for _ in range(self.K)]
        # (rho, delta)-correctness
        self.rho = rho
        self.delta = delta

    def select(self):
        K = self.K
        G = self.G
        alphas = self.alphas
        betas = self.betas
        rho = self.rho
        delta = self.delta
        # monte-carlo simulation
        mc_sampling = np.array([np.random.beta(alphas[i], betas[i], G) for i in range(K)])
        mc_optimal_arm = np.argmax(mc_sampling, axis=0)
        # estimated thetas
        estimated_means = [alphas[i] / (alphas[i] + betas[i]) for i in range(K)]
        # optimal prob
        optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]
        # epsilon-optimal prob or potential value remaining
        mc_pvr_distrib = (np.max(mc_sampling, axis=0) - mc_sampling) / mc_sampling
        near_optimal_probs = np.round(np.sum(mc_pvr_distrib < rho, axis=1) / G, 4).tolist()
        quantile_pvrs = np.quantile(mc_pvr_distrib, 1 - delta, axis=1).tolist()
        # sampling probability
        sampling_probs = [optimal_probs[i] / np.sum(optimal_probs) for i in range(K)]
        # comparison (optional)
        # lifts_mode = stats.mode(mc_sampling / mc_sampling[0] - 1, axis=1, nan_policy='omit')[0].flatten()
        return {
            "sampling_policy": sampling_probs,
            "decision_signal": optimal_probs==max(optimal_probs),
            "stopping_signal": max(optimal_probs) > 1 - delta,
            "estimated_means": estimated_means,
            "optimal_probs": optimal_probs,
            "near_optimal_probs": near_optimal_probs,
            "QPVRs": quantile_pvrs
        }

    def update(self, feedback: dict):
        for i in range(self.K):
            rewards_i = feedback['rewards'][i]
            trials_i = feedback['trials'][i]
            self.alphas[i] += rewards_i
            self.betas[i] += trials_i - rewards_i


class BinTTTS(Solver):
    
    def __init__(self, K: int, G=5000, rho=0.01, delta=0.05, beta=0.5):
        super().__init__(K)
        # monte-carlo simulation
        self.G = G
        # sampling maximal allocation
        self.beta = beta
        # init beta prior
        self.alphas = [1 for _ in range(self.K)]
        self.betas = [1 for _ in range(self.K)]
        # (rho, delta)-correctness
        self.rho = rho
        self.delta = delta

    def select(self):
        K = self.K
        G = self.G
        beta = self.beta
        alphas = self.alphas
        betas = self.betas
        rho = self.rho
        delta = self.delta
        # monte-carlo simulation
        mc_sampling = np.array([np.random.beta(alphas[i], betas[i], G) for i in range(K)])
        mc_optimal_arm = np.argmax(mc_sampling, axis=0)
        # estimated thetas
        estimated_means = [alphas[i] / (alphas[i] + betas[i]) for i in range(K)]
        # optimal prob
        optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]
        # epsilon-optimal prob or potential value remaining
        mc_pvr_distrib = (np.max(mc_sampling, axis=0) - mc_sampling) / mc_sampling
        near_optimal_probs = np.round(np.sum(mc_pvr_distrib < rho, axis=1) / G, 4).tolist()
        quantile_pvrs = np.quantile(mc_pvr_distrib, 1 - delta, axis=1).tolist()
        # sampling probability
        optimal_odds = [optimal_probs[i] / (1 - optimal_probs[i]) if optimal_probs[i] < 1 else 1 for i in range(K)]
        sampling_probs = [optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]
        sampling_probs = [sampling_probs[i] / np.sum(sampling_probs) for i in range(K)]
        return {
            "sampling_policy": sampling_probs,
            "decision_signal": optimal_probs==max(optimal_probs),
            "stopping_signal": max(optimal_probs) > 1 - delta,
            "estimated_means": estimated_means,
            "optimal_probs": optimal_probs,
            "near_optimal_probs": near_optimal_probs,
            "QPVRs": quantile_pvrs
        }

    def update(self, feedback: dict):
        for i in range(self.K):
            rewards_i = feedback['rewards'][i]
            trials_i = feedback['trials'][i]
            self.alphas[i] += rewards_i
            self.betas[i] += trials_i - rewards_i


class GaussianPriorCLTBatchUniform(Solver):
    def __init__(self, K: int, G=5000, rho=0.01, delta=0.05):
        super().__init__(K)
        # monte-carlo simulation
        self.G = G
        # initial prior
        self.mus = [0 for _ in range(self.K)]
        self.lambdas = [0 for _ in range(self.K)]
        # initial cumulative statistics
        self.sample_sum_squared = [0 for _ in range(self.K)]
        self.sample_sum = [0 for _ in range(self.K)]
        self.sample_count = [0 for _ in range(self.K)]
        self.sample_variance = [1 for _ in range(self.K)]
        # (rho, delta)-correctness
        self.rho = rho
        self.delta = delta

    def select(self):
        K = self.K
        G = self.G
        sample_variance = self.sample_variance
        mus = self.mus
        lambdas = self.lambdas
        # stopping + decision rule
        rho = self.rho
        delta = self.delta
        # estimated thetas
        estimated_means = [mus[i] for i in range(K)]
        if any(np.array(lambdas) < 100):
            optimal_probs = np.array([1 / K for i in range(K)])
            near_optimal_probs = optimal_probs
            quantile_pvrs = np.array([float('inf') for i in range(K)])
        else:
            # monte-carlo simulation
            mc_sampling = np.array([np.random.normal(mus[i], np.sqrt(sample_variance[i]/lambdas[i]), G) for i in range(K)])
            mc_optimal_arm = np.argmax(mc_sampling, axis=0)
            # optimal prob
            optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]
            # epsilon-optimal prob or potential value remaining
            mc_pvr_distrib = (np.max(mc_sampling, axis=0) - mc_sampling) / mc_sampling
            near_optimal_probs = np.round(np.sum(mc_pvr_distrib < rho, axis=1) / G, 4).tolist()
            quantile_pvrs = np.quantile(mc_pvr_distrib, 1 - delta, axis=1).tolist()
        # sampling probability
        sampling_probs = [1 / K for i in range(K)]
        sampling_probs = [sampling_probs[i] / np.sum(sampling_probs) for i in range(K)]
        return {
            "sampling_policy": sampling_probs,
            "decision_signal": optimal_probs==max(optimal_probs),
            "stopping_signal": max(optimal_probs) > 1 - delta,
            "estimated_means": estimated_means,
            "optimal_probs": optimal_probs,
            "near_optimal_probs": near_optimal_probs,
            "QPVRs": quantile_pvrs
        }
    
    def update(self, feedback: dict):
        for i in range(self.K):
            squared_rewards_i = feedback['squared_rewards'][i]
            rewards_i = feedback['rewards'][i]
            trials_i = feedback['trials'][i]
            if trials_i == 0:
                continue
            # initial prior by first batch or update posterior
            self.mus[i] = (self.mus[i] * self.lambdas[i] + rewards_i) / (self.lambdas[i] + trials_i)
            self.lambdas[i] += trials_i
            # update variance estimation
            self.sample_sum_squared[i] += squared_rewards_i
            self.sample_sum[i] += rewards_i
            self.sample_count[i] += trials_i
            sample_mean_i = self.sample_sum[i] / self.sample_count[i]
            self.sample_variance[i] = self.sample_sum_squared[i] / self.sample_count[i] - sample_mean_i**2


class GaussianPriorCLTBatchTS(Solver):
    # LB-CLT-Bandit series
    # LB-CLT-TS (iterative updating)
    def __init__(self, K: int, G=5000, rho=0.01, delta=0.05):
        super().__init__(K)
        # monte-carlo simulation
        self.G = G
        # initial prior
        self.mus = [0 for _ in range(self.K)]
        self.lambdas = [0 for _ in range(self.K)]
        # initial cumulative statistics
        self.sample_sum_squared = [0 for _ in range(self.K)]
        self.sample_sum = [0 for _ in range(self.K)]
        self.sample_count = [0 for _ in range(self.K)]
        self.sample_variance = [1 for _ in range(self.K)]
        # (rho, delta)-correctness
        self.rho = rho
        self.delta = delta

    def select(self):
        K = self.K
        G = self.G
        # sampling rule
        sample_variance = self.sample_variance
        mus = self.mus
        lambdas = self.lambdas
        # stopping + decision rule
        rho = self.rho
        delta = self.delta
        # estimated thetas
        estimated_means = [mus[i] for i in range(K)]
        if any(np.array(lambdas) < 100):
            optimal_probs = np.array([1 / K for i in range(K)])
            near_optimal_probs = optimal_probs
            quantile_pvrs = np.array([float('inf') for i in range(K)])
            expected_lifts = np.array([float('inf') for i in range(K)])
            lowerCI_lifts = np.array([float('inf') for i in range(K)])
            upperCI_lifts = np.array([float('inf') for i in range(K)])
        else:
            # monte-carlo simulation
            mc_sampling = np.array([np.random.normal(mus[i], np.sqrt(sample_variance[i]/lambdas[i]), G) for i in range(K)])
            mc_optimal_arm = np.argmax(mc_sampling, axis=0)
            # optimal prob
            optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]
            # epsilon-optimal prob or potential value remaining
            mc_pvr_distrib = (np.max(mc_sampling, axis=0) - mc_sampling) / mc_sampling
            near_optimal_probs = np.round(np.sum(mc_pvr_distrib < rho, axis=1) / G, 4).tolist()
            quantile_pvrs = np.quantile(mc_pvr_distrib, 1 - delta, axis=1).tolist()
            # Comparison
            # https://en.wikipedia.org/wiki/Ratio_distribution#Uncorrelated_noncentral_normal_ratio
            expected_lifts = [estimated_means[i] / estimated_means[0] - 1 for i in range(K)]
            variance_lifts = [
                (expected_lifts[i] + 1)**2 * (sample_variance[i]/lambdas[i]/estimated_means[i]**2 + sample_variance[0]/lambdas[0]/estimated_means[0]**2) 
                for i in range(K)
            ]
            lowerCI_lifts = [expected_lifts[i] - 1.96 * np.sqrt(variance_lifts[i]) for i in range(K)]
            upperCI_lifts = [expected_lifts[i] + 1.96 * np.sqrt(variance_lifts[i]) for i in range(K)]
        # sampling probability
        sampling_probs = [optimal_probs[i] / np.sum(optimal_probs) for i in range(K)]
        return {
            "sampling_policy": sampling_probs,
            "decision_signal": optimal_probs==max(optimal_probs),
            "stopping_signal": max(optimal_probs) > 1 - delta,
            "estimated_means": estimated_means,
            "optimal_probs": optimal_probs,
            "near_optimal_probs": near_optimal_probs,
            "QPVRs": quantile_pvrs,
            "expected_lifts": expected_lifts,
            "lowerCI_lifts": lowerCI_lifts,
            "upperCI_lifts": upperCI_lifts
        }
    
    def update(self, feedback: dict):
        for i in range(self.K):
            squared_rewards_i = feedback['squared_rewards'][i]
            rewards_i = feedback['rewards'][i]
            trials_i = feedback['trials'][i]
            if trials_i == 0:
                continue
            # initial prior by first batch or update posterior
            self.mus[i] = (self.mus[i] * self.lambdas[i] + rewards_i) / (self.lambdas[i] + trials_i)
            self.lambdas[i] += trials_i
            # update variance estimation
            self.sample_sum_squared[i] += squared_rewards_i
            self.sample_sum[i] += rewards_i
            self.sample_count[i] += trials_i
            sample_mean_i = self.sample_sum[i] / self.sample_count[i]
            self.sample_variance[i] = self.sample_sum_squared[i] / self.sample_count[i] - sample_mean_i**2


class GaussianPriorCLTBatchTTTS(Solver):
    # LB-CLT-Bandit series
    # LB-CLT-TTTS (iterative updating)
    def __init__(self, K: int, G=5000, rho=0.01, delta=0.05, beta=0.5):
        super().__init__(K)
        # monte-carlo simulation
        self.G = G
        # sampling maximal allocation
        self.beta = beta
        # initial prior
        self.mus = [0 for _ in range(self.K)]
        self.lambdas = [0 for _ in range(self.K)]
        # initial cumulative statistics
        self.sample_sum_squared = [0 for _ in range(self.K)]
        self.sample_sum = [0 for _ in range(self.K)]
        self.sample_count = [0 for _ in range(self.K)]
        self.sample_variance = [1 for _ in range(self.K)]
        # (rho, delta)-correctness
        self.rho = rho
        self.delta = delta

    def select(self):
        K = self.K
        G = self.G
        # sampling rule
        beta = self.beta
        sample_variance = self.sample_variance
        mus = self.mus
        lambdas = self.lambdas
        # stopping + decision rule
        rho = self.rho
        delta = self.delta
        # estimated thetas
        estimated_means = [mus[i] for i in range(K)]
        if any(np.array(lambdas) < 100):
            optimal_probs = np.array([1 / K for i in range(K)])
            near_optimal_probs = optimal_probs
            quantile_pvrs = np.array([float('inf') for i in range(K)])
            expected_lifts = np.array([float('inf') for i in range(K)])
            lowerCI_lifts = np.array([float('inf') for i in range(K)])
            upperCI_lifts = np.array([float('inf') for i in range(K)])
        else:
            # monte-carlo simulation
            mc_sampling = np.array([np.random.normal(mus[i], np.sqrt(sample_variance[i]/lambdas[i]), G) for i in range(K)])
            mc_optimal_arm = np.argmax(mc_sampling, axis=0)
            # optimal prob
            optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]
            # epsilon-optimal prob or potential value remaining
            mc_pvr_distrib = (np.max(mc_sampling, axis=0) - mc_sampling) / mc_sampling
            near_optimal_probs = np.round(np.sum(mc_pvr_distrib < rho, axis=1) / G, 4).tolist()
            quantile_pvrs = np.quantile(mc_pvr_distrib, 1 - delta, axis=1).tolist()
            # Comparison
            # https://en.wikipedia.org/wiki/Ratio_distribution#Uncorrelated_noncentral_normal_ratio
            expected_lifts = [estimated_means[i] / estimated_means[0] - 1 for i in range(K)]
            variance_lifts = [
                (expected_lifts[i] + 1)**2 * (sample_variance[i]/lambdas[i]/estimated_means[i]**2 + sample_variance[0]/lambdas[0]/estimated_means[0]**2) 
                for i in range(K)
            ]
            lowerCI_lifts = [expected_lifts[i] - 1.96 * np.sqrt(variance_lifts[i]) for i in range(K)]
            upperCI_lifts = [expected_lifts[i] + 1.96 * np.sqrt(variance_lifts[i]) for i in range(K)]
        # sampling probability
        optimal_odds = [optimal_probs[i] / (1 - optimal_probs[i]) if optimal_probs[i] < 1 else 1 for i in range(K)]
        sampling_probs = [optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]
        sampling_probs = [sampling_probs[i] / np.sum(sampling_probs) for i in range(K)]
        return {
            "sampling_policy": sampling_probs,
            "decision_signal": optimal_probs==max(optimal_probs),
            "stopping_signal": max(optimal_probs) > 1 - delta,
            "estimated_means": estimated_means,
            "optimal_probs": optimal_probs,
            "near_optimal_probs": near_optimal_probs,
            "QPVRs": quantile_pvrs,
            "expected_lifts": expected_lifts,
            "lowerCI_lifts": lowerCI_lifts,
            "upperCI_lifts": upperCI_lifts
        }
    
    def update(self, feedback: dict):
        for i in range(self.K):
            squared_rewards_i = feedback['squared_rewards'][i]
            rewards_i = feedback['rewards'][i]
            trials_i = feedback['trials'][i]
            if trials_i == 0:
                continue
            # initial prior by first batch or update posterior
            self.mus[i] = (self.mus[i] * self.lambdas[i] + rewards_i) / (self.lambdas[i] + trials_i)
            self.lambdas[i] += trials_i
            # update variance estimation
            self.sample_sum_squared[i] += squared_rewards_i
            self.sample_sum[i] += rewards_i
            self.sample_count[i] += trials_i
            sample_mean_i = self.sample_sum[i] / self.sample_count[i]
            self.sample_variance[i] = self.sample_sum_squared[i] / self.sample_count[i] - sample_mean_i**2


class GaussianGammaPriorCLTBatchTTTS(Solver):
    
    def __init__(self, K: int, G=5000, rho=0.01, delta=0.05, beta=0.5):
        super().__init__(K)
        # monte-carlo simulation
        self.G = G
        # sampling maximal allocation
        self.beta = beta
        # initial prior
        self.alphas = [-1 for _ in range(self.K)]
        self.betas = [0 for _ in range(self.K)]
        self.mus = [0 for _ in range(self.K)]
        self.lambdas = [0 for _ in range(self.K)]
        # initial cumulative statistics
        self.sample_sum_squared = [0 for _ in range(self.K)]
        self.sample_sum = [0 for _ in range(self.K)]
        self.sample_count = [0 for _ in range(self.K)]
        self.sample_variance = [0 for _ in range(self.K)]
        self.betas_prior = [0 for _ in range(self.K)]
        # (rho, delta)-correctness
        self.rho = rho
        self.delta = delta

    def select(self):
        K = self.K
        G = self.G
        # sampling rule
        beta = self.beta
        alphas = self.alphas
        betas = self.betas
        betas_prior = self.betas_prior
        mus = self.mus
        lambdas = self.lambdas
        # stopping + decision rule
        rho = self.rho
        delta = self.delta
        # estimated thetas
        estimated_means = [mus[i] for i in range(K)]
        if any(np.array(lambdas) < 100) or any(np.array(alphas) <= 0) or any(np.array(betas) <= 0):
            optimal_probs = np.array([1 / K for i in range(K)])
            near_optimal_probs = optimal_probs
            quantile_pvrs = np.array([float('inf') for i in range(K)])
        else:
            # monte-carlo simulation
            mc_sampling = np.array([np.random.standard_t(2*alphas[i], G) * (betas[i]+betas_prior[i])/(alphas[i]*lambdas[i]) + mus[i] for i in range(K)])
            mc_optimal_arm = np.argmax(mc_sampling, axis=0)
            # optimal prob
            optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]
            # epsilon-optimal prob or potential value remaining
            mc_pvr_distrib = (np.max(mc_sampling, axis=0) - mc_sampling) / mc_sampling
            near_optimal_probs = np.round(np.sum(mc_pvr_distrib < rho, axis=1) / G, 4).tolist()
            quantile_pvrs = np.quantile(mc_pvr_distrib, 1 - delta, axis=1).tolist()
        # sampling probability
        optimal_odds = [optimal_probs[i] / (1 - optimal_probs[i]) if optimal_probs[i] < 1 else 1 for i in range(K)]
        sampling_probs = [optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]
        sampling_probs = [sampling_probs[i] / np.sum(sampling_probs) for i in range(K)]
        return {
            "sampling_policy": sampling_probs,
            "decision_signal": optimal_probs==max(optimal_probs),
            "stopping_signal": max(optimal_probs) > 1 - delta,
            "estimated_means": estimated_means,
            "optimal_probs": optimal_probs,
            "near_optimal_probs": near_optimal_probs,
            "QPVRs": quantile_pvrs
        }
    
    def update(self, feedback: dict):
        for i in range(self.K):
            squared_rewards_i = feedback['squared_rewards'][i]
            rewards_i = feedback['rewards'][i]
            trials_i = feedback['trials'][i]
            if trials_i == 0:
                continue
            # update posterior
            self.alphas[i] += 0.5
            self.betas[i] += 0.5 * trials_i * self.lambdas[i] / (self.lambdas[i] + trials_i) * (rewards_i/trials_i - self.mus[i])**2
            self.mus[i] = (self.mus[i] * self.lambdas[i] + rewards_i) / (self.lambdas[i] + trials_i)
            self.lambdas[i] += trials_i
            # update variance estimation
            self.sample_sum_squared[i] += squared_rewards_i
            self.sample_sum[i] += rewards_i
            self.sample_count[i] += trials_i
            sample_mean_i = self.sample_sum[i] / self.sample_count[i]
            self.sample_variance[i] = (self.sample_sum_squared[i] - self.sample_count[i] * sample_mean_i**2) / \
                                      (self.sample_count[i] - 1)
            self.betas_prior[i] = self.sample_variance[i]



class UnbiasedGaussianPriorCLTBatchTS(Solver):
    # LB-CLT-Bandit series
    # LB-CLT-TS (unbiased likelihood)
    def __init__(self, K: int, G=5000, rho=0.01, delta=0.05):
        super().__init__(K)
        # monte-carlo simulation
        self.G = G
        # initial prior
        self.prior_mu = 0
        self.prior_lambda = 0
        self.mus = [0 for _ in range(self.K)]
        self.lambdas = [0 for _ in range(self.K)]
        # initial cumulative statistics
        self.batch_count = [0 for _ in range(self.K)]
        self.sample_sum_squared = [0 for _ in range(self.K)]
        self.sample_sum = [0 for _ in range(self.K)]
        self.sample_weighted_sum = [0 for _ in range(self.K)]
        self.sample_count = [0 for _ in range(self.K)]
        self.sample_count_sum_sqrt = [0 for _ in range(self.K)]
        self.sample_variance = [1 for _ in range(self.K)]
        # (rho, delta)-correctness
        self.rho = rho
        self.delta = delta

    def select(self):
        K = self.K
        G = self.G
        # sampling rule
        sample_variance = self.sample_variance
        mus = self.mus
        lambdas = self.lambdas
        # stopping + decision rule
        rho = self.rho
        delta = self.delta
        # estimated thetas
        estimated_means = [mus[i] for i in range(K)]
        if any(np.array(lambdas) < 100):
            optimal_probs = np.array([1 / K for i in range(K)])
            near_optimal_probs = optimal_probs
            quantile_pvrs = np.array([float('inf') for i in range(K)])
            expected_lifts = np.array([float('inf') for i in range(K)])
            lowerCI_lifts = np.array([float('inf') for i in range(K)])
            upperCI_lifts = np.array([float('inf') for i in range(K)])
        else:
            # monte-carlo simulation
            mc_sampling = np.array([np.random.normal(mus[i], np.sqrt(sample_variance[i]/lambdas[i]), G) for i in range(K)])
            mc_optimal_arm = np.argmax(mc_sampling, axis=0)
            # optimal prob
            optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]
            # epsilon-optimal prob or potential value remaining
            mc_pvr_distrib = (np.max(mc_sampling, axis=0) - mc_sampling) / mc_sampling
            near_optimal_probs = np.round(np.sum(mc_pvr_distrib < rho, axis=1) / G, 4).tolist()
            quantile_pvrs = np.quantile(mc_pvr_distrib, 1 - delta, axis=1).tolist()
            # Comparison
            # https://en.wikipedia.org/wiki/Ratio_distribution#Uncorrelated_noncentral_normal_ratio
            expected_lifts = [estimated_means[i] / estimated_means[0] - 1 for i in range(K)]
            variance_lifts = [
                (expected_lifts[i] + 1)**2 * (sample_variance[i]/lambdas[i]/estimated_means[i]**2 + sample_variance[0]/lambdas[0]/estimated_means[0]**2) 
                for i in range(K)
            ]
            lowerCI_lifts = [expected_lifts[i] - 1.96 * np.sqrt(variance_lifts[i]) for i in range(K)]
            upperCI_lifts = [expected_lifts[i] + 1.96 * np.sqrt(variance_lifts[i]) for i in range(K)]
        # sampling probability
        sampling_probs = [optimal_probs[i] / np.sum(optimal_probs) for i in range(K)]
        return {
            "sampling_policy": sampling_probs,
            "decision_signal": optimal_probs==max(optimal_probs),
            "stopping_signal": max(optimal_probs) > 1 - delta,
            "estimated_means": estimated_means,
            "optimal_probs": optimal_probs,
            "near_optimal_probs": near_optimal_probs,
            "QPVRs": quantile_pvrs,
            "expected_lifts": expected_lifts,
            "lowerCI_lifts": lowerCI_lifts,
            "upperCI_lifts": upperCI_lifts
        }
    
    def update(self, feedback: dict):
        for i in range(self.K):
            squared_rewards_i = feedback['squared_rewards'][i]
            rewards_i = feedback['rewards'][i]
            trials_i = feedback['trials'][i]
            if trials_i == 0:
                continue
            # update batch info
            self.sample_count_sum_sqrt[i] += np.sqrt(trials_i)
            self.batch_count[i] += 1
            self.sample_sum_squared[i] += squared_rewards_i
            self.sample_sum[i] += rewards_i
            self.sample_count[i] += trials_i
            self.sample_weighted_sum[i] += rewards_i / np.sqrt(trials_i)
            # initial prior by first batch or update posterior
            likelihood_lambda =  self.sample_count_sum_sqrt[i]**2 / self.batch_count[i]
            self.lambdas[i] = self.prior_lambda + likelihood_lambda
            likelihood_mu = self.sample_weighted_sum[i] / self.sample_count_sum_sqrt[i]
            self.mus[i] = (self.prior_mu * self.prior_lambda + likelihood_mu * likelihood_lambda) / self.lambdas[i]
            # update variance estimation
            self.sample_variance[i] = self.sample_sum_squared[i] / self.sample_count[i] - likelihood_mu**2


class UnbiasedGaussianPriorCLTBatchTTTS(Solver):
    # LB-CLT-Bandit series
    # LB-CLT-TTTS (unbiased likelihood)
    def __init__(self, K: int, G=5000, rho=0.01, delta=0.05, beta=0.5):
        super().__init__(K)
        # monte-carlo simulation
        self.G = G
        # sampling maximal allocation
        self.beta = beta
        # initial prior
        self.prior_mu = 0
        self.prior_lambda = 0
        self.mus = [0 for _ in range(self.K)]
        self.lambdas = [0 for _ in range(self.K)]
        # initial cumulative statistics
        self.batch_count = [0 for _ in range(self.K)]
        self.sample_sum_squared = [0 for _ in range(self.K)]
        self.sample_sum = [0 for _ in range(self.K)]
        self.sample_weighted_sum = [0 for _ in range(self.K)]
        self.sample_count = [0 for _ in range(self.K)]
        self.sample_count_sum_sqrt = [0 for _ in range(self.K)]
        self.sample_variance = [1 for _ in range(self.K)]
        # (rho, delta)-correctness
        self.rho = rho
        self.delta = delta

    def select(self):
        K = self.K
        G = self.G
        # sampling rule
        beta = self.beta
        sample_variance = self.sample_variance
        mus = self.mus
        lambdas = self.lambdas
        # stopping + decision rule
        rho = self.rho
        delta = self.delta
        # estimated thetas
        estimated_means = [mus[i] for i in range(K)]
        if any(np.array(lambdas) < 100):
            optimal_probs = np.array([1 / K for i in range(K)])
            near_optimal_probs = optimal_probs
            quantile_pvrs = np.array([float('inf') for i in range(K)])
            expected_lifts = np.array([float('inf') for i in range(K)])
            lowerCI_lifts = np.array([float('inf') for i in range(K)])
            upperCI_lifts = np.array([float('inf') for i in range(K)])
        else:
            # monte-carlo simulation
            mc_sampling = np.array([np.random.normal(mus[i], np.sqrt(sample_variance[i]/lambdas[i]), G) for i in range(K)])
            mc_optimal_arm = np.argmax(mc_sampling, axis=0)
            # optimal prob
            optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]
            # epsilon-optimal prob or potential value remaining
            mc_pvr_distrib = (np.max(mc_sampling, axis=0) - mc_sampling) / mc_sampling
            near_optimal_probs = np.round(np.sum(mc_pvr_distrib < rho, axis=1) / G, 4).tolist()
            quantile_pvrs = np.quantile(mc_pvr_distrib, 1 - delta, axis=1).tolist()
            # Comparison
            # https://en.wikipedia.org/wiki/Ratio_distribution#Uncorrelated_noncentral_normal_ratio
            expected_lifts = [estimated_means[i] / estimated_means[0] - 1 for i in range(K)]
            variance_lifts = [
                (expected_lifts[i] + 1)**2 * (sample_variance[i]/lambdas[i]/estimated_means[i]**2 + sample_variance[0]/lambdas[0]/estimated_means[0]**2) 
                for i in range(K)
            ]
            lowerCI_lifts = [expected_lifts[i] - 1.96 * np.sqrt(variance_lifts[i]) for i in range(K)]
            upperCI_lifts = [expected_lifts[i] + 1.96 * np.sqrt(variance_lifts[i]) for i in range(K)]
        # sampling probability
        optimal_odds = [optimal_probs[i] / (1 - optimal_probs[i]) if optimal_probs[i] < 1 else 1 for i in range(K)]
        sampling_probs = [optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]
        sampling_probs = [sampling_probs[i] / np.sum(sampling_probs) for i in range(K)]
        return {
            "sampling_policy": sampling_probs,
            "decision_signal": optimal_probs==max(optimal_probs),
            "stopping_signal": max(optimal_probs) > 1 - delta,
            "estimated_means": estimated_means,
            "optimal_probs": optimal_probs,
            "near_optimal_probs": near_optimal_probs,
            "QPVRs": quantile_pvrs,
            "expected_lifts": expected_lifts,
            "lowerCI_lifts": lowerCI_lifts,
            "upperCI_lifts": upperCI_lifts
        }
    
    def update(self, feedback: dict):
        for i in range(self.K):
            squared_rewards_i = feedback['squared_rewards'][i]
            rewards_i = feedback['rewards'][i]
            trials_i = feedback['trials'][i]
            if trials_i == 0:
                continue
            # update batch info
            self.sample_count_sum_sqrt[i] += np.sqrt(trials_i)
            self.batch_count[i] += 1
            self.sample_sum_squared[i] += squared_rewards_i
            self.sample_sum[i] += rewards_i
            self.sample_count[i] += trials_i
            self.sample_weighted_sum[i] += rewards_i / np.sqrt(trials_i)
            # initial prior by first batch or update posterior
            likelihood_lambda =  self.sample_count_sum_sqrt[i]**2 / self.batch_count[i]
            self.lambdas[i] = self.prior_lambda + likelihood_lambda
            likelihood_mu = self.sample_weighted_sum[i] / self.sample_count_sum_sqrt[i]
            self.mus[i] = (self.prior_mu * self.prior_lambda + likelihood_mu * likelihood_lambda) / self.lambdas[i]
            # update variance estimation
            self.sample_variance[i] = self.sample_sum_squared[i] / self.sample_count[i] - likelihood_mu**2

==> code/notebooks/Biased_Downward_Phenomenon.ipynb <==
{
    "cells": [
        {
            "cell_type": "code",
            "execution_count": 1,
            "metadata": {},
            "outputs": [],
            "source": [
                "import warnings\n",
                "warnings.filterwarnings('ignore')\n",
                "import os\n",
                "import sys\n",
                "path = os.path.join(os.getcwd(), os.pardir)\n",
                "sys.path.append(path)"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 2,
            "metadata": {},
            "outputs": [],
            "source": [
                "import pandas as pd\n",
                "import numpy as np\n",
                "from scipy.stats import shapiro\n",
                "from scipy.stats import norm, skew\n",
                "import matplotlib.pyplot as plt\n",
                "import statsmodels.api as sm\n",
                "import pylab as py"
            ]
        },
        {
            "attachments": {},
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# Central Limit Theorem"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 3,
            "metadata": {},
            "outputs": [],
            "source": [
                "Q_avg = np.array([np.random.normal(0, 1, 100).mean() for i in range(100000)])"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 4,
            "metadata": {},
            "outputs": [
                {
                    "data": {
                        "image/png": "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",
                        "text/plain": [
                            "<Figure size 432x288 with 1 Axes>"
                        ]
                    },
                    "metadata": {
                        "needs_background": "light"
                    },
                    "output_type": "display_data"
                }
            ],
            "source": [
                "sm.qqplot(Q_avg * np.sqrt(100), line ='45')\n",
                "py.show()"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 5,
            "metadata": {},
            "outputs": [
                {
                    "data": {
                        "image/png": "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",
                        "text/plain": [
                            "<Figure size 432x288 with 1 Axes>"
                        ]
                    },
                    "metadata": {
                        "needs_background": "light"
                    },
                    "output_type": "display_data"
                }
            ],
            "source": [
                "plt.hist(Q_avg, 100, density=True, facecolor='green', alpha=0.5);\n",
                "plt.axvline(x=Q_avg.mean(), linestyle='--');"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 6,
            "metadata": {},
            "outputs": [
                {
                    "data": {
                        "text/plain": [
                            "[<matplotlib.lines.Line2D at 0x14284acd0>]"
                        ]
                    },
                    "execution_count": 6,
                    "metadata": {},
                    "output_type": "execute_result"
                },
                {
                    "data": {
                        "image/png": "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",
                        "text/plain": [
                            "<Figure size 432x288 with 1 Axes>"
                        ]
                    },
                    "metadata": {
                        "needs_background": "light"
                    },
                    "output_type": "display_data"
                }
            ],
            "source": [
                "plt.hist(Q_avg * np.sqrt(100), 100, density=True, facecolor='green', alpha=0.5);\n",
                "plt.axvline(x=(Q_avg * np.sqrt(100)).mean(), linestyle='--')\n",
                "plt.plot(np.arange(-4, 4, 0.001), norm.pdf(np.arange(-4, 4, 0.001), 0, 1))"
            ]
        },
        {
            "attachments": {},
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# Biased Downward Phenomenon - Sample Mean"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 7,
            "metadata": {},
            "outputs": [],
            "source": [
                "T = 10000\n",
                "\n",
                "N_A = []\n",
                "N_B = []\n",
                "VAR_A = []\n",
                "VAR_B = []\n",
                "Q_avg_A = []\n",
                "Q_avg_B = []\n",
                "\n",
                "for i in range(100000):\n",
                "    R1_A = np.random.normal(0, 1, int(0.5 * T/2))\n",
                "    R1_B = np.random.normal(0, 1, int(0.5 * T/2))\n",
                "    R2_W1 = np.random.normal(0, 1, int(0.9 * T/2))\n",
                "    R2_L1 = np.random.normal(0, 1, int(0.1 * T/2))\n",
                "    if R1_A.mean() > R1_B.mean():\n",
                "        each_N_A = int(0.5 * T/2) + int(0.9 * T/2)\n",
                "        each_N_B = int(0.5 * T/2) + int(0.1 * T/2)\n",
                "        each_Q_avg_A = (R1_A.sum() + R2_W1.sum()) / each_N_A\n",
                "        each_Q_avg_B = (R1_B.sum() + R2_L1.sum()) / each_N_B\n",
                "    else:\n",
                "        each_N_A = int(0.5 * T/2) + int(0.1 * T/2)\n",
                "        each_N_B = int(0.5 * T/2) + int(0.9 * T/2)\n",
                "        each_Q_avg_A = (R1_A.sum() + R2_L1.sum()) / each_N_A\n",
                "        each_Q_avg_B = (R1_B.sum() + R2_W1.sum()) / each_N_B\n",
                "    each_VAR_A = 1 / each_N_A\n",
                "    each_VAR_B = 1 / each_N_B\n",
                "    VAR_A.append(each_VAR_A)\n",
                "    VAR_B.append(each_VAR_B)\n",
                "    Q_avg_A.append(each_Q_avg_A)\n",
                "    Q_avg_B.append(each_Q_avg_B)\n",
                "    N_A.append(each_N_A)\n",
                "    N_B.append(each_N_B)\n",
                "N_A = np.array(N_A)\n",
                "N_B = np.array(N_B)\n",
                "VAR_A = np.array(VAR_A)\n",
                "VAR_B = np.array(VAR_B)\n",
                "Q_avg_A = np.array(Q_avg_A)\n",
                "Q_avg_B = np.array(Q_avg_B)"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 8,
            "metadata": {},
            "outputs": [
                {
                    "data": {
                        "image/png": "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",
                        "text/plain": [
                            "<Figure size 432x288 with 1 Axes>"
                        ]
                    },
                    "metadata": {
                        "needs_background": "light"
                    },
                    "output_type": "display_data"
                }
            ],
            "source": [
                "plt.hist(Q_avg_A, 100, density=True, facecolor='green', alpha=0.5);\n",
                "plt.axvline(x=Q_avg_A.mean(), linestyle='--');"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 9,
            "metadata": {},
            "outputs": [
                {
                    "data": {
                        "image/png": "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",
                        "text/plain": [
                            "<Figure size 432x288 with 1 Axes>"
                        ]
                    },
                    "metadata": {
                        "needs_background": "light"
                    },
                    "output_type": "display_data"
                }
            ],
            "source": [
                "plt.hist(Q_avg_A * np.sqrt(N_A), 100, density=True, facecolor='green', alpha=0.5);\n",
                "plt.axvline(x=(Q_avg_A * np.sqrt(N_A)).mean(), linestyle='--');\n",
                "plt.plot(np.arange(-5, 5, 0.001), norm.pdf(np.arange(-5, 5, 0.001), 0, 1), color='black');\n",
                "plt.plot(np.arange(-5, 5, 0.001), norm.pdf(np.arange(-5, 5, 0.001), (Q_avg_A * np.sqrt(N_A)).mean(), (Q_avg_A * np.sqrt(N_A)).std()), color='blue');"
            ]
        },
        {
            "attachments": {},
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# the bias is a direct consequence of the outcome-adaptive data collection"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 10,
            "metadata": {},
            "outputs": [],
            "source": [
                "T = 10000\n",
                "\n",
                "N_A = []\n",
                "N_B = []\n",
                "Q_avg_A = []\n",
                "Q_avg_B = []\n",
                "\n",
                "for i in range(100000):\n",
                "    R1_A = np.random.normal(0, 1, int(0.5 * T/2))\n",
                "    R1_B = np.random.normal(0, 1, int(0.5 * T/2))\n",
                "    R2_W1 = np.random.normal(0, 1, int(0.9 * T/2))\n",
                "    R2_L1 = np.random.normal(0, 1, int(0.1 * T/2))\n",
                "    each_N_A = int(0.5 * T/2) + int(0.9 * T/2)\n",
                "    each_N_B = int(0.5 * T/2) + int(0.1 * T/2)\n",
                "    avg_A = (R1_A.sum() + R2_W1.sum()) / each_N_A\n",
                "    avg_B = (R1_B.sum() + R2_L1.sum()) / each_N_B\n",
                "    N_A.append(each_N_A)\n",
                "    N_B.append(each_N_B)\n",
                "    Q_avg_A.append(avg_A)\n",
                "    Q_avg_B.append(avg_B)\n",
                "N_A = np.array(N_A)\n",
                "N_B = np.array(N_B)\n",
                "Q_avg_A = np.array(Q_avg_A)\n",
                "Q_avg_B = np.array(Q_avg_B)"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 11,
            "metadata": {},
            "outputs": [
                {
                    "data": {
                        "image/png": "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",
                        "text/plain": [
                            "<Figure size 432x288 with 1 Axes>"
                        ]
                    },
                    "metadata": {
                        "needs_background": "light"
                    },
                    "output_type": "display_data"
                }
            ],
            "source": [
                "plt.hist(Q_avg_A, 100, density=True, facecolor='green', alpha=0.5);\n",
                "plt.axvline(x=Q_avg_A.mean(), linestyle='--');"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 12,
            "metadata": {},
            "outputs": [
                {
                    "data": {
                        "image/png": "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",
                        "text/plain": [
                            "<Figure size 432x288 with 1 Axes>"
                        ]
                    },
                    "metadata": {
                        "needs_background": "light"
                    },
                    "output_type": "display_data"
                }
            ],
            "source": [
                "plt.hist(Q_avg_A * np.sqrt(N_A), 100, density=True, facecolor='green', alpha=0.5);\n",
                "plt.axvline(x=(Q_avg_A * np.sqrt(N_A)).mean(), linestyle='--');\n",
                "plt.plot(np.arange(-5, 5, 0.001), norm.pdf(np.arange(-5, 5, 0.001), 0, 1), color='black');\n",
                "plt.plot(np.arange(-5, 5, 0.001), norm.pdf(np.arange(-5, 5, 0.001), (Q_avg_A * np.sqrt(N_A)).mean(), (Q_avg_A * np.sqrt(N_A)).std()), color='blue');"
            ]
        },
        {
            "attachments": {},
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# Biased Downward Phenomenon - IPW Mean"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 13,
            "metadata": {},
            "outputs": [],
            "source": [
                "T = 10000\n",
                "\n",
                "N_A = []\n",
                "N_B = []\n",
                "VAR_A = []\n",
                "VAR_B = []\n",
                "Q_avg_A = []\n",
                "Q_avg_B = []\n",
                "\n",
                "for i in range(100000):\n",
                "    R1_A = np.random.normal(0, 1, int(0.5 * T/2))\n",
                "    R1_B = np.random.normal(0, 1, int(0.5 * T/2))\n",
                "    R2_W1 = np.random.normal(0, 1, int(0.9 * T/2))\n",
                "    R2_L1 = np.random.normal(0, 1, int(0.1 * T/2))\n",
                "    if R1_A.mean() > R1_B.mean():\n",
                "        each_N_A = int(0.5 * T/2) + int(0.9 * T/2)\n",
                "        each_N_B = int(0.5 * T/2) + int(0.1 * T/2)\n",
                "        each_Q_avg_A = ((R1_A / 0.5).sum() + (R2_W1 / 0.9).sum()) / T\n",
                "        each_Q_avg_B = ((R1_B / 0.5).sum() + (R2_L1 / 0.1).sum()) / T\n",
                "        each_SS_A = ((R1_A / 0.5)**2).sum() + ((R2_W1 / 0.9)**2).sum()\n",
                "        each_SS_B = ((R1_B / 0.5)**2).sum() + ((R2_L1 / 0.1)**2).sum()\n",
                "        each_VAR_A = (each_SS_A / T - each_Q_avg_A ** 2) / T\n",
                "        each_VAR_B = (each_SS_B / T - each_Q_avg_B ** 2) / T\n",
                "    else:\n",
                "        each_N_A = int(0.5 * T/2) + int(0.1 * T/2)\n",
                "        each_N_B = int(0.5 * T/2) + int(0.9 * T/2)\n",
                "        each_Q_avg_A = ((R1_A / 0.5).sum() + (R2_L1 / 0.1).sum()) / T\n",
                "        each_Q_avg_B = ((R1_B / 0.5).sum() + (R2_W1 / 0.9).sum()) / T\n",
                "        each_SS_A = ((R1_A / 0.5)**2).sum() + ((R2_L1 / 0.1)**2).sum()\n",
                "        each_SS_B = ((R1_B / 0.5)**2).sum() + ((R2_W1 / 0.9)**2).sum()\n",
                "        each_VAR_A = (each_SS_A / T - each_Q_avg_A ** 2) / T\n",
                "        each_VAR_B = (each_SS_B / T - each_Q_avg_B ** 2) / T\n",
                "    VAR_A.append(each_VAR_A)\n",
                "    VAR_B.append(each_VAR_B)\n",
                "    Q_avg_A.append(each_Q_avg_A)\n",
                "    Q_avg_B.append(each_Q_avg_B)\n",
                "    N_A.append(each_N_A)\n",
                "    N_B.append(each_N_B)\n",
                "N_A = np.array(N_A)\n",
                "N_B = np.array(N_B)\n",
                "VAR_A = np.array(VAR_A)\n",
                "VAR_B = np.array(VAR_B)\n",
                "Q_avg_A = np.array(Q_avg_A)\n",
                "Q_avg_B = np.array(Q_avg_B)"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 14,
            "metadata": {},
            "outputs": [
                {
                    "data": {
                        "image/png": "iVBORw0KGgoAAAANSUhEUgAAAXgAAAD4CAYAAADmWv3KAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjQuMywgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/MnkTPAAAACXBIWXMAAAsTAAALEwEAmpwYAAAUL0lEQVR4nO3de5CddX3H8c9HQggGEnPZhJALCTEGgQoMW7BqmQCCwamio6MwDmKrE6YtHZ1xpkO1l4zTmaJT73a0Uakwo6j1UvHeGEPRqtFdCDEhxN0khFwWdpNIguHWwLd/nGfp6bqb83vO7Tnn2fdrZuec81w/+5xzvvvb3/Oc33FECABQPi8oOgAAoDUo8ABQUhR4ACgpCjwAlBQFHgBKako7dzZ37txYunRpO3cJNNWukWOSpLN7phecBJNJf3//wYjoybteWwv80qVL1dfX185dAk311n/9uSTpKzf9UcFJMJnY3lPPenTRAEBJtbUFD3S7v7piRdERgGQUeCCHV62YW3QEIBldNEAO2w4c0bYDR4qOASShwAM5fODbD+gD336g6BhAEgo8AJQUBR4ASooCDwAlRYEHgJLiMkkgh79evXLc6WvvXvt/91etHXcZoN0o8EAOF581u+gIQLKaXTS2F9veaPsB29tsvzubvtb2ftubs5/Xtj4uUKz+PYfVv+dw0TGAJCkt+OOS3hsR99o+XVK/7fXZvI9GxD+3Lh7QWT70gx2STjzYGN016BQ1C3xEDEkayu4/bnu7pIWtDgYAaEyuq2hsL5V0kaRN2aSbbW+xfZvtWROss8Z2n+2+kZGRxtICAJIlF3jbp0n6uqT3RMRRSZ+WtFzShaq08D883noRsS4ieiOit6cn93j1AIA6JV1FY/tkVYr7FyPiG5IUEY9Wzf+spO+0JCHQoar72oFOVLPA27akz0vaHhEfqZq+IOufl6Q3StramohA5/j7151bdAQgWUoL/pWSbpD0a9ubs2nvk3S97QslhaSHJN3UgnxARznvzJlFRwCSpVxF81NJHmfW95ofB+hsPx04KCn9iz+4ZBJF4pOsQA6f/PGAJL7ZCd2BAg8kWnv3Wj302Mrs/g8LTgPUxmiSAFBSFHgAKCkKPACUFH3wQA6vOG9P0RGAZBR44ATGflp15mlPFRMEqANdNEAOe4dnau8wH3ZCd6AFD+SwdfcZkqTF844UnASojRY8AJQULXigTRi2AO1GCx4ASooCDwAlRRcNkMNlL9tddAQgGQUeyGH6qc8UHQFIRhcNkMPuodnaPTS76BhAElrwQA4PPlz54vhlCw4XnASojRY8AJQUBR4ASooCDwAlRYEHgJLiJCuQw+UX7Sw6ApCMAg/kMG3q8aIjAMnoogFyGNg3RwP75hQdA0hCgQdyGNw/V4P75xYdA0hCFw0wxtiv6Wv1Phg6GK1CCx4ASooCDwAlRYEHgJKiDx7I4aregaIjAMko8EAOU056rugIQLKaXTS2F9veaPsB29tsvzubPtv2etsD2e2s1scFivXgwz3PDxkMdLqUPvjjkt4bEedKermkv7R9rqRbJG2IiBWSNmSPgVLjCz/QTWoW+IgYioh7s/uPS9ouaaGkayXdni12u6Q3tCgjAKAOua6isb1U0kWSNkmaHxFD2axHJM2fYJ01tvts942MjDSSFQCQQ3KBt32apK9Lek9EHK2eFxEhKcZbLyLWRURvRPT29NB3CQDtklTgbZ+sSnH/YkR8I5v8qO0F2fwFkoZbExEAUI+al0natqTPS9oeER+pmnWXpBsl3ZrdfqslCYEOcs2lO4qOACRLuQ7+lZJukPRr25uzae9TpbB/1fY7Je2R9JaWJATaoB0DjAHtVrPAR8RPJXmC2Vc2Nw7Q2bbuPkOSdP6yRwpOAtTGWDRADnuHZ2rv8MyiYwBJKPAAUFIUeAAoKQo8AJQUo0kCOTCaJLoJBR7IgfHg0U3oogGAkqLAAzncP7hA9w8uKDoGkIQCD+Rw4NAMHTg0o+gYQBIKPACUFCdZgYJVj4OzdtXaCZcD8qIFDwAlRQseyGHa1ONFRwCSUeCBHC6/aGfREYBkdNEAQElR4IEc+ncsUv+ORUXHAJLQRQPkMPzY9KIjAMko8Ji0+Jo+lB1dNABQUhR4ACgpumiAHKZP+5+iIwDJKPBADpddsKvoCEAyumgAoKQo8EAOm7Yv1qbti4uOASShiwbI4fDRF7Z0+4wsiWaiBQ8AJUWBB4CSosADQEnRBw/kMHP6U0VHAJJR4IEcXnH+nqIjAMnoogGAkqpZ4G3fZnvY9taqaWtt77e9Oft5bWtjAp3hZ1vP0s+2nlV0DCBJSgv+C5JWjzP9oxFxYfbzvebGAjrTkWPTdOTYtKJjAElq9sFHxD22l7YhC9ByjAGPyaSRPvibbW/JunBmNS0RAKAp6i3wn5a0XNKFkoYkfXiiBW2vsd1nu29kZKTO3QEA8qqrwEfEoxHxbEQ8J+mzki45wbLrIqI3Inp7enrqzQl0hNkzntDsGU8UHQNIUtd18LYXRMRQ9vCNkraeaHmgLC596d6iIwDJahZ423dKWiVpru19kv5B0irbF0oKSQ9Juql1EQEA9Ui5iub6cSZ/vgVZgI53z/1nS+KbndAdGKoAyOHYUycXHQFIxlAFAFBStOCBDsW3O6FRtOABoKRowaP0mjk8wbwXHWvatoBWo8ADOVy8cl/REYBkdNEAQElR4IEcNt63XBvvW150DCAJXTRADk89w1sG3YMWPACUFAUeAEqKAg8AJUWHIpDDmXOOFh0BSEaBB3K44MVDtRcCOgRdNABQUhR4IIf1fSu0vm9F0TGAJHTRADkcf5Y2EboHr1YAKCkKPACUFF00KKVmDhHcCfjyD9SDAg/ksHjekaIjAMko8EAO5y97pOgIQDL64AGgpCjwQA7f37RS39+0sugYQBIKPACUFAUeAEqKAg8AJUWBB4CS4jJJIIdlCw4XHQFIRoEHcjhnyUjREYBkdNEAORx/9gWMKImuwSsVyIHx4NFNahZ427fZHra9tWrabNvrbQ9kt7NaGxMAkFdKC/4LklaPmXaLpA0RsULShuwxAKCD1CzwEXGPpLGXDlwr6fbs/u2S3tDcWACARtV7Fc38iBj9evlHJM2faEHbayStkaQlS5bUuTugtrKNAQ80quGTrBERkuIE89dFRG9E9Pb09DS6O6BQL154UC9eeLDoGECSelvwj9peEBFDthdIGm5mKKBTrVh0qOgIQLJ6C/xdkm6UdGt2+62mJQI62FPPVN4y06YeLywDX9+HVCmXSd4p6eeSVtreZ/udqhT2q2wPSHp19hgovY33LdfG+5YXHQNIUrMFHxHXTzDryiZnAQA0EZ9kBYCSosADQElR4AGgpBguGF2t3R9uYrhgdBMKPJADX/iBbkIXDZDDsSen6tiTU4uOASShwAM53LNlme7ZsqzoGEASumjQdRhUDEhDCx4ASooCDwAlRRcN0MUYeAwnQoEHcjh/2SNFRwCSUeCBHBbPO1J0BCAZffBADkd+N01Hfjet6BhAElrw6Aqdcmnkz7adJUm65tIdBScBaqMFDwAlRYEHgJKiwANASVHgAaCkOMkK5HDB8qGiIwDJKPDoWJ1y5Uy1M+ceLToCkIwuGiCHQ0dP1aGjpxYdA0hCgQdy+OX2Jfrl9iVFxwCS0EWDjtKJ3TLdgoHHMBYteAAoKQo8AJQUBR4ASoo+eCCHi1+yv+gIQDIKPJDDvFm/KzoCkIwuGiCH4d+epuHfnlZ0DCAJBR7Iof83C9X/m4VFxwCSNNRFY/shSY9LelbS8YjobUYoAEDjmtEHf3lEHGzCdgA0CR96gsRJVnQAPr0KtEajffAh6T9t99teM94CttfY7rPdNzIy0uDuAACpGm3Bvyoi9tueJ2m97Qcj4p7qBSJinaR1ktTb2xsN7g8l0a2t9kte+nDREYBkDbXgI2J/djss6ZuSLmlGKKBTzZnxpObMeLLoGECSugu87em2Tx+9L+lqSVubFQzoRAcOztCBgzOKjgEkaaSLZr6kb9oe3c6XIuIHTUkFdKj7dy6QxDc7oTvUXeAjYpekC5qYBQDQRFwmibbp1hOrQLdiqAIAKCla8GgpWu1AcSjwQA6vOG9P0RFyY9iCyYsCD+Qw87Snio4AJKMPHshh7/BM7R2eWXQMIAkteDRdmfvdt+4+Q5K0eN6RgpMAtVHg0RRlLupAt6LAA5MIJ1wnF/rgAaCkKPAAUFJ00QA5XPay3UVHAJJR4FG3yXhidfqpzxQdoWnojy8/umiAHHYPzdbuodlFxwCS0IJHLpOx1V7twYd7JEnLFhwuOAlQGy14ACgpCjwAlBRdNPg9k70bZjLihGs50YIHgJKiBQ/kcPlFO4uOACSjwAM5TJt6vOgIQDK6aIAcBvbN0cC+OUXHAJLQgockTqymGtw/V5K0YtGhgpO0Didcy4MCD2BCFPvuRoGfZGipA5MHBR5AElrz3YcCPwnQagcmJ0dE23bW29sbfX19bdvfZEZRb43jz1YuPJty0nMFJ+kctOZbz3Z/RPTmXY8WfIlQ1FuPwv77xr7uKPidg+vggRwefLjn+SGDgU5HC77L0Wpvr9Ev+zhnyUjBSTrXRK9JWvbtR4HvEhRydDuuwmm/hgq87dWSPi7pJEmfi4hbm5IKkijqKC+KfXvUXeBtnyTpXyRdJWmfpF/ZvisiHmhWuDKjeAMVKe8F/gjUp5EW/CWSBiNilyTZ/rKkayVNmgI/USuE4g00V7PeU5PtD0Xd18HbfrOk1RHxruzxDZIujYibxyy3RtKa7OFKSTvqj5vLXEkH27SvPDoxVydmksiVRydmkjozVydmkk6c66yIyH35VstPskbEOknrWr2fsWz31fPBgFbrxFydmEkiVx6dmEnqzFydmElqTa5GroPfL2lx1eNF2TQAQAdopMD/StIK28tsT5V0naS7mhMLANCourtoIuK47Zsl/VCVyyRvi4htTUvWuLZ3CyXqxFydmEkiVx6dmEnqzFydmElqQa62DjYGAGgfxqIBgJKiwANASXVdgbc92/Z62wPZ7awJlvuB7cdsf2fM9GW2N9ketP2V7ASxbJ+SPR7M5i9tQaYbs2UGbN+YTTvd9uaqn4O2P5bNe4ftkap570rN1GiubPrdtndU7X9eNr3uY9VoLtsvtP1d2w/a3mb71qrlcx8v26uz33HQ9i3jzJ/wd7X9N9n0HbZfk7rNFPXmsn2V7X7bv85ur6haZ9znsw2Zltp+smq/n6la5+Is66DtT9h2nkwN5nrbmPfec7YvzOa1+lhdZvte28dd+UxR9byJ3o/5j1VEdNWPpA9JuiW7f4ukD06w3JWSXifpO2Omf1XSddn9z0j68+z+X0j6THb/OklfaWYmSbMl7cpuZ2X3Z42zXL+ky7L775D0qVYeqxPlknS3pN5x1qn7WDWaS9ILJV2eLTNV0k8kXVPP8VLl4oCdks7OtnW/pHNTfldJ52bLnyJpWbadk1K22eJcF0k6M7t/vqT9VeuM+3y2IdNSSVsn2O4vJb1ckiV9f/S5bEeuMcv8gaSdbTxWSyW9TNIdkt6c+H7Mfay6rgWvynAIt2f3b5f0hvEWiogNkh6vnpb9xbtC0tfGWb96u1+TdGWO1kRKptdIWh8RhyPit5LWS1o9Jt9LJM1TpWg1Q1Ny1dhu3mPVUK6IeCIiNkpSRDwj6V5VPoNRj+eH28i2NTrcxkRZq3/XayV9OSKejojdkgaz7aVss2W5IuK+iDiQTd8m6VTbp+Tcf1MzTbRB2wskzYiIX0Slgt2hCd7Pbch1fbZuM9TMFBEPRcQWSWO/QWbc1329x6obC/z8iBjK7j8iaX6OdedIeiwijmeP90lamN1fKGmvVLkEVNKRbPlmZXp+++Pse9Ro66L60qY32d5i+2u2FyufZuT6t+xf1L+relM0cqyalUu2X6TKf2kbqibnOV4pz8lEv+tE66Zss5ZGclV7k6R7I+LpqmnjPZ/tyLTM9n22/8v2H1ctv6/GNluda9RbJd05Zlorj1Xedes6Vh05HrztH0k6Y5xZ769+EBFhuy3XebYp03WSbqh6/G1Jd0bE07ZvUqUVckX1Ci3O9baI2G/7dElfz7LdkbJiq4+X7SmqvCE/EdmAd0o4XpOF7fMkfVDS1VWT634+GzQkaUlEHLJ9saT/yPJ1BNuXSnoiIrZWTS7qWDVVRxb4iHj1RPNsP2p7QUQMZf+2DOfY9CFJL7I9JftLXj28wujQC/uy4jEzW75ZmfZLWlX1eJEq/Xyj27hA0pSI6K/a56Gq5T+nSt/1/9PKXBGxP7t93PaXVPnX8w7VOFatzpVZJ2kgIj5Wtc+ax2ucfdQabmOi3/VE6zY6hEcjuWR7kaRvSnp7ROwcXeEEz2dLM2X/kT6d7bvf9k5JL8mWr+5ea/uxylynMa33NhyrE627asy6d6vOY9WNXTR3SRo9s3yjpG+lrpi90DZKGj1rXb1+9XbfLOnHY7pKGs30Q0lX257lylUjV2fTRl2vMS+yrPiNer2k7Yl5Gs5le4rtuVmOkyX9iaTRFk4jx6qhXFmef1TlTfqe6hXqOF4pw21M9LveJek6V67QWCZphSonwZoxhEfdubJuq++qchL7v0cXrvF8tjpTjyvfHyHbZ6tyrHZl3XRHbb886wJ5u3K8nxvNleV5gaS3qKr/vU3HaiLjvu7rPla1zsJ22o8qfWcbJA1I+pGk2dn0XlW+VWp0uZ9IGpH0pCr9Va/Jpp+tyhtxUNK/Szolmz4tezyYzT+7BZn+LNv+oKQ/HbONXZLOGTPtn1Q5UXa/Kn+YzknN1GguSdNVuaJnS5bh45JOavRYNSHXIkmhSvHenP28q97jJem1kn6jylUP78+mfUDS62v9rqp0N+1UZQjsa060zTpe53XlkvS3ko5VHZvNqpy4n/D5bEOmN2X73KzKSfHXVW2zV5XiuVPSp5R9ur4dubJ5qyT9Ysz22nGs/lCVunRMlf8mttWqE/UcK4YqAICS6sYuGgBAAgo8AJQUBR4ASooCDwAlRYEHgJKiwANASVHgAaCk/he2pLiJR5o/QwAAAABJRU5ErkJggg==",
                        "text/plain": [
                            "<Figure size 432x288 with 1 Axes>"
                        ]
                    },
                    "metadata": {
                        "needs_background": "light"
                    },
                    "output_type": "display_data"
                }
            ],
            "source": [
                "plt.hist(Q_avg_A, 100, density=True, facecolor='green', alpha=0.5);\n",
                "plt.axvline(x=Q_avg_A.mean(), linestyle='--');"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 15,
            "metadata": {},
            "outputs": [
                {
                    "data": {
                        "image/png": "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",
                        "text/plain": [
                            "<Figure size 432x288 with 1 Axes>"
                        ]
                    },
                    "metadata": {
                        "needs_background": "light"
                    },
                    "output_type": "display_data"
                }
            ],
            "source": [
                "plt.hist(Q_avg_A * np.sqrt(N_A), 100, density=True, facecolor='green', alpha=0.5);\n",
                "plt.axvline(x=(Q_avg_A * np.sqrt(N_A)).mean(), linestyle='--');\n",
                "plt.plot(np.arange(-5, 5, 0.001), norm.pdf(np.arange(-5, 5, 0.001), 0, 1), color='black');\n",
                "plt.plot(np.arange(-5, 5, 0.001), norm.pdf(np.arange(-5, 5, 0.001), (Q_avg_A * np.sqrt(N_A)).mean(), (Q_avg_A * np.sqrt(N_A)).std()), color='blue');"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 16,
            "metadata": {},
            "outputs": [
                {
                    "data": {
                        "image/png": "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",
                        "text/plain": [
                            "<Figure size 432x288 with 1 Axes>"
                        ]
                    },
                    "metadata": {
                        "needs_background": "light"
                    },
                    "output_type": "display_data"
                }
            ],
            "source": [
                "plt.hist(Q_avg_A / np.sqrt(VAR_A), 100, density=True, facecolor='green', alpha=0.5);\n",
                "plt.axvline(x=(Q_avg_A / np.sqrt(VAR_A)).mean(), linestyle='--');\n",
                "plt.plot(np.arange(-5, 5, 0.001), norm.pdf(np.arange(-5, 5, 0.001), 0, 1), color='black');\n",
                "plt.plot(np.arange(-6, 6, 0.001), norm.pdf(np.arange(-6, 6, 0.001), (Q_avg_A / np.sqrt(VAR_A)).mean(), (Q_avg_A / np.sqrt(VAR_A)).std()), color='blue');"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 17,
            "metadata": {},
            "outputs": [
                {
                    "data": {
                        "text/plain": [
                            "0.00037755714448137965"
                        ]
                    },
                    "execution_count": 17,
                    "metadata": {},
                    "output_type": "execute_result"
                }
            ],
            "source": [
                "np.mean(VAR_A)"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 18,
            "metadata": {},
            "outputs": [],
            "source": [
                "T = 10000\n",
                "\n",
                "N_A = []\n",
                "N_B = []\n",
                "VAR_A = []\n",
                "VAR_B = []\n",
                "Q_avg_A = []\n",
                "Q_avg_B = []\n",
                "\n",
                "for i in range(100000):\n",
                "    R1_A = np.random.normal(0, 1, int(0.5 * T/2))\n",
                "    R1_B = np.random.normal(0, 1, int(0.5 * T/2))\n",
                "    R2_W1 = np.random.normal(0, 1, int(0.9 * T/2))\n",
                "    R2_L1 = np.random.normal(0, 1, int(0.1 * T/2))\n",
                "    if R1_A.mean() > R1_B.mean():\n",
                "        each_N_A = int(0.5 * T/2) + int(0.9 * T/2)\n",
                "        each_N_B = int(0.5 * T/2) + int(0.1 * T/2)\n",
                "        each_Q_avg_A = (R1_A.sum() / np.sqrt(int(0.5 * T/2)) + R2_W1.sum() / np.sqrt(int(0.9 * T/2))) / (np.sqrt(int(0.5 * T/2)) + np.sqrt(int(0.9 * T/2)))\n",
                "        each_Q_avg_B = (R1_B.sum() / np.sqrt(int(0.5 * T/2)) + R2_L1.sum() / np.sqrt(int(0.1 * T/2))) / (np.sqrt(int(0.5 * T/2)) + np.sqrt(int(0.1 * T/2)))\n",
                "        each_VAR_A = 2 * 1 / (np.sqrt(int(0.5 * T/2)) + np.sqrt(int(0.9 * T/2))) ** 2\n",
                "        each_VAR_B = 2 * 1 / (np.sqrt(int(0.5 * T/2)) + np.sqrt(int(0.1 * T/2))) ** 2\n",
                "    else:\n",
                "        each_N_A = int(0.5 * T/2) + int(0.1 * T/2)\n",
                "        each_N_B = int(0.5 * T/2) + int(0.9 * T/2)\n",
                "        each_Q_avg_A = (R1_A.sum() / np.sqrt(int(0.5 * T/2)) + R2_L1.sum() / np.sqrt(int(0.1 * T/2))) / (np.sqrt(int(0.5 * T/2)) + np.sqrt(int(0.1 * T/2)))\n",
                "        each_Q_avg_B = (R1_B.sum() / np.sqrt(int(0.5 * T/2)) + R2_W1.sum() / np.sqrt(int(0.9 * T/2))) / (np.sqrt(int(0.5 * T/2)) + np.sqrt(int(0.9 * T/2)))\n",
                "        each_VAR_A = 2 * 1 / (np.sqrt(int(0.5 * T/2)) + np.sqrt(int(0.1 * T/2))) ** 2\n",
                "        each_VAR_B = 2 * 1 / (np.sqrt(int(0.5 * T/2)) + np.sqrt(int(0.9 * T/2))) ** 2\n",
                "    VAR_A.append(each_VAR_A)\n",
                "    VAR_B.append(each_VAR_B)\n",
                "    Q_avg_A.append(each_Q_avg_A)\n",
                "    Q_avg_B.append(each_Q_avg_B)\n",
                "    N_A.append(each_N_A)\n",
                "    N_B.append(each_N_B)\n",
                "N_A = np.array(N_A)\n",
                "N_B = np.array(N_B)\n",
                "VAR_A = np.array(VAR_A)\n",
                "VAR_B = np.array(VAR_B)\n",
                "Q_avg_A = np.array(Q_avg_A)\n",
                "Q_avg_B = np.array(Q_avg_B)"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 19,
            "metadata": {},
            "outputs": [
                {
                    "data": {
                        "image/png": "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",
                        "text/plain": [
                            "<Figure size 432x288 with 1 Axes>"
                        ]
                    },
                    "metadata": {
                        "needs_background": "light"
                    },
                    "output_type": "display_data"
                }
            ],
            "source": [
                "plt.hist(Q_avg_A, 100, density=True, facecolor='green', alpha=0.5);\n",
                "plt.axvline(x=Q_avg_A.mean(), linestyle='--');"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 20,
            "metadata": {},
            "outputs": [
                {
                    "data": {
                        "image/png": "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",
                        "text/plain": [
                            "<Figure size 432x288 with 1 Axes>"
                        ]
                    },
                    "metadata": {
                        "needs_background": "light"
                    },
                    "output_type": "display_data"
                }
            ],
            "source": [
                "plt.hist(Q_avg_A * np.sqrt(N_A), 100, density=True, facecolor='green', alpha=0.5);\n",
                "plt.axvline(x=(Q_avg_A * np.sqrt(N_A)).mean(), linestyle='--');\n",
                "plt.plot(np.arange(-5, 5, 0.001), norm.pdf(np.arange(-5, 5, 0.001), 0, 1), color='black');\n",
                "plt.plot(np.arange(-5, 5, 0.001), norm.pdf(np.arange(-5, 5, 0.001), (Q_avg_A * np.sqrt(N_A)).mean(), (Q_avg_A * np.sqrt(N_A)).std()), color='blue');"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 21,
            "metadata": {},
            "outputs": [
                {
                    "data": {
                        "image/png": "iVBORw0KGgoAAAANSUhEUgAAAXoAAAD4CAYAAADiry33AAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjQuMywgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/MnkTPAAAACXBIWXMAAAsTAAALEwEAmpwYAAAvYklEQVR4nO3deXxV9Z3/8dcnNyskYUnCloQkhICEHQJYF4p1KWpH7PYr+mtLHaeOHZ3pTJ3pT2dRBtuO1f6ctjNM1Z91aUUBFwQtiBuLHdagbAFCQgghbAGCJJCEbJ/fH/fSuYSQ3CQ399zl83w88uDec7/nnPfV3E/OPed7vl9RVYwxxoSvKKcDGGOM6V1W6I0xJsxZoTfGmDBnhd4YY8KcFXpjjAlz0U4HaCs1NVWzs7OdjmHMZcpOngdgRFpfh5MYc7lt27adUtW09l4LukKfnZ1NYWGh0zGMucy3nt0IwJK//ILDSYy5nIgcutJrdurGGGPCXNAd0RsTrP76S3lORzCmW6zQG+Oj6/JSnY5gTLfYqRtjfFR09CxFR886HcOYLrNCb4yPFryzhwXv7HE6hjFdZoXeGGPCnBV6Y4wJc1bojTEmzPlU6EVktogUi0ipiDzcQbuvi4iKSIHXskc86xWLyJf9EdoYY4zvOi30IuICFgK3AvnAXSKS3067JOCHwGavZfnAXGAsMBv4L8/2jAk5P549mpRB/838tfOZv3a+03GM8ZkvR/TTgVJVLVPVRmAxMKeddo8DPwcavJbNARar6gVVPQiUerZnTMiZmjWQQQPOOR3DmC7z5YapdOCw1/NKYIZ3AxGZAmSq6h9E5B/arLupzbrpbXcgIvcB9wEMHz7ct+TGBMD8tfMp2XyMbS9OpLQ0DaJGkDl2B3f8Q6vT0YzxWY/vjBWRKOBp4Hvd3YaqPgc8B1BQUGCT2Jqg8e6/n2LbiseAYUTFHUeb4ynf/l3+4zufcHT/A4ydlcb8WfOdjmlMh3wp9EeATK/nGZ5lFyUB44C1IgIwBFghInf4sK4xQevv/m4J21Y8RWzCKeb+9Bn2NfZDWyH5IHz0/J28sSCN+KTfwCynkxrTMV/O0W8F8kQkR0RicV9cXXHxRVU9q6qpqpqtqtm4T9XcoaqFnnZzRSRORHKAPGCL39+FMX62fPlWfvnLG4iJr+LB371KzuTjAEgUXHd3Mf9r/kugObz2yJ2cOWPDIpjg1mmhV9Vm4EFgNbAXWKqqRSKywHPU3tG6RcBSYA/wHvCAqrb0PLYxvef8+TruvvscIkl875dvkpRaf1mbMTNPcN3dS2hpuoHZs991IKUxvvPpHL2qrgRWtln26BXazmrz/KfAT7uZz5iAu/feVdTVfZ2/+qv9pI2uuWK7L/1FGUVrN7BlyxxWrfqMW2+dHMCUxvjO7ow1xsuxY6dYunQSycnl/PrXoy55bfqYCqaPqfjTcxH45vwNQCx//ueHUbV+BCY4WaE3xsu8eetQzeXf/i0KV5tb+1KS60lJvvQ0ztC8c9xww16OH7+dRYs2Y0wwskJvjEd1dQ0fflhASsp+fvCDy+/nOHoqmaOnki9b/tvfjgaa+cd/PB2AlMZ0nRV6Yzz+/u/XoZrFj38suHsKX2rHgaHsODD0suUvH3qCYaM/4PDhG/noo6IAJDWma6zQGwO0tLTwu0UpuGIqeOihrs8Ne9vf7gXieeSRA/4PZ0wPWaE3Bnjuuc20NF7D2FlrLjs374v0q86TOHAThYUTqa097/+AxvSATQ5uDPCrX30ONHLjfZXdHply6p99xrqXr2b+/NX83/9rI3Kb4GFH9CbinTp1luLiAvoP/SPJqU3d3s61d51Eok7xm+ftnkATXKzQm4g3f/4mYBDT5nQ88fc1Yw9xzdhDV3w9Jq6V9DHrqK+5kd27D1+xnTGBZoXeRLwlS+JwuU4z/Wsdd4/sl9hAv8SGDtt84ZuHgDh+8pNdfkxoTM9YoTcRrazsBKdOzWDKlFKiYzq+s/VwVT8OV/XrsM2YmTW4og+zalXH7YwJJCv0JqI9+eROIIH77kvptO3ug0PYfXBIh21EIHPcf1NTM53CwoN+SmlMz1ihNxFtxQoXUVHVzJuX67dtXvOtSiCGJ54o9ts2jekJK/QmYp048TnHjk1l7NhSYmLauRW2m0bOOEds7FHWrEn02zaN6Qkr9CZi/eIXnwL9GHrdxm73nW+PCEyaVEF19RQqK238G+M8K/QmYr31VisitRTc4f8Zor773YFAH55+eofft21MV1mhNxHpXz58lLKDV5E8aDMx8a0+rTNzwkFmTvDtAuuxkYtBanj7bd+2bUxv8qnQi8hsESkWkVIRebid1+8XkV0isl1E/igi+Z7l2SJS71m+XUSe8fcbMKY7itYqaAYjp5X4vE7fhEb6JjT61DY6rpX+g7dQXj6Whgbf1jGmt3Ra6EXEBSwEbgXygbsuFnIvr6rqeFWdBDwJPO312gFVneT5ud9PuY3pkR3vubtJTrvzjM/rHDw2kIPHBvrcfvS1+1Edyssv2+kb4yxfjuinA6WqWqaqjcBiYI53A1X1nlizL2BzqpmgdmTveKLjihmc6/vR9r6KNPZVpPnc/uIfkcWLq7uczxh/8qXQpwPeA3dUepZdQkQeEJEDuI/o/8brpRwR+UxE1onI9e3tQETuE5FCESk8efJkF+Ib03Xl5Se5UDeDISO39+p+UjKa6NOnlG3bfP8WYExv8NvFWFVdqKq5wP8B/tmz+BgwXFUnAz8CXhWRy+ZiU9XnVLVAVQvS0nw/YjKmOxYuLALiGH/jkV7f18SJJ6mtnUBlpR3VG+f4UuiPAJlezzM8y65kMXAngKpeUNXTnsfbgAPAqG4lNcZP3n23GTjPpNnnen1fSZM2AXHc/chven1fxlyJL4V+K5AnIjkiEgvMBVZ4NxAR77nXbgdKPMvTPBdzEZERQB5Q5o/gxnSHqlJamk3fAduITej9ro+Tb6sFLrB/w+WTjRsTKJ3OMKWqzSLyILAacAEvqGqRiCwAClV1BfCgiNwENAFngHme1WcCC0SkCWgF7ldV+w5rHLNly2Gam0eSm7+uy+veMLnr88HGJ7bSJ/kzTlVM7vK6xviLT1MJqupKYGWbZY96Pf7hFdZ7E3izJwGN8acXXjgADGfcl7p+0T8+trlb+0wfu5eSjfewZcshpk/P6tY2jOkJuzPWRJQ1axSRGsbMvNDldUsqUyip7Hw447bGe/6ovPyynbU0zrBCbyKGqnLw4HCGDCnBFd31Wz1Kj6RSeiS1y+uNmVkPnOPjj204BOMMK/QmYmzceIjm5pFcfXXH0wH6W3Ss0rf/dsrKLrv9xJiAsEJvIsaLL7pPndx997CA73voqFIaG69i166jAd+3MVboTcRYuxZEarjzzuyA7zv/i1UAvPRSacD3bYwVehMRVJXy8iz6DvyUn/zxXwO+/7E31AP1vPL24U7bGuNvPnWvNCbUufvP55Ix5uNub+PmAt+HNG4rNkFJSNrB6cpx3d6GMd1lR/QmIixadAiAMTNPdXsb0a5Wol3d7zkzJG8/LY3jKC21gftMYFmhNxFh3bpGoK5b/ecv6uowxW2NvvYE4OLFF/d3exvGdIcVehMRSkoG079/CTFx3d9GVyceaWvizfVAE++/X9/9EMZ0gxV6E/b+/s1Hqa8fTVLmLkdzxCe1EptQRHGxjU9vAssKvQl7Oz+KBWLInXrC6SikZO6ntvYqamsDe9OWiWxW6E3YK908CICJt9Q5nASyJx0D+rB06T6no5gIYoXehL0TB3Jxxeyn/9AWp6Mw/qZaAN5557TDSUwksX70Jqw1NbVQd3YSqcM/6fG2bp1R3ONtDM1rxuU6xrZtMT3eljG+siN6E9b+8IcSIIXM8ZVOR/mT9PQKjh7NQbXrI2ga0x0+FXoRmS0ixSJSKiIPt/P6/SKyS0S2i8gfRSTf67VHPOsVi8iX/RnemM688cYxAMbOOtvjbe0+OITdB4f0eDt9s3fQ2prJ93/zWI+3ZYwvOi30njlfFwK3AvnAXd6F3ONVVR2vqpOAJ4GnPevm455jdiwwG/ivi3PIGhMImzYJSDU5Uxp7vK3DVf04XNWvx9sZfa17Ns3dHyf1eFvG+MKXI/rpQKmqlqlqI7AYmOPdQFVrvJ72BS5+J50DLFbVC6p6ECj1bM+YgKioyCBxwA6iosTpKH+SP/MC0ED5jsAPl2wiky+FPh3wHnKv0rPsEiLygIgcwH1E/zddXPc+ESkUkcKTJ20cEOMfxcWnaGoayZCRB52OcomYeCWu7y6qK0c7HcVECL9djFXVhaqaC/wf4J+7uO5zqlqgqgVpad0fS8QYb0uWuCcayZ0WfAcPaVklNDWMp7r6vNNRTATwpdAfATK9nmd4ll3JYuDObq5rjN+88NZuoJWxN/jnLtSejl7pLWfKcSCO116zAc5M7/Ol0G8F8kQkR0RicV9cXeHdQETyvJ7eDlwcuHsFMFdE4kQkB8gDtvQ8tjGdO1megytmP0kp/unGeHNBSY/GpPc27kvuI/nVq8/4ZXvGdKTTG6ZUtVlEHgRWAy7gBVUtEpEFQKGqrgAeFJGbgCbgDDDPs26RiCwF9gDNwAOq6vztiSbstbYqdTVjGThsk9NR2jUopwWJOsL27bFORzERwKc7Y1V1JbCyzbJHvR7/sIN1fwr8tLsBjemOTz6pAM0ifYz/pu7bUToUgIkjj/lle0kpRRw7Nsov2zKmI3ZnrAlLb73lLvB5V3/ut20ePZ3M0dPJftve4NwKmpuz2bu3ym/bNKY9VuhNWPrjH5uABq66rsnpKFeUO809sNnSpcHV/dOEHyv0JiyVlAwgtk9Rj2aU6m35X6wHWlmzxrpYmt5lhd6Enfr6JmprRzEwvdTpKB1KSoG4uDL27OnrdBQT5qzQm7CzfHkp0IfMsf65aHpRfGwz8bHNft1mVtZxTp0aQWurjWRpeo8VehN23n3XfXFzzMxav273hskHuGHyAb9uc9o0UE1j/fpDft2uMd6s0Juws2rdaZBqsib69+i7N9TnrANg2bLgGS/fhB8r9CbsnD0xmj7Ju/0+YuW24gy2FWf4dZvuXkENnl5CxvQOK/QmrBw/XktL01WkZfu/y2LV532p+ty/F05j4iC2TxGlpQP8ul1jvFmhN2FlyZISwEXO5OAbsfJKBg4rpaYmj/p6O6o3vcMKvQkr77/vnjIwf1bo9E3PHHcM6MuKFcHdHdSELiv0Jqzs2BFHlOsQaVmh011xzPXu3kEXewsZ428+DWpmTKg4fjyTxJSiXtl23/jeObWSNakZkTNssQG8TS+xQm/Cxo4dx2lpyWToyFW9sv2ZE8t6ZbtRUUJKygEqKgb3yvaNsVM3Jmy8/no5ALnTqp0N0g19hhXR0DCSEyfOOR3FhCEr9CZsrF1bB7SQ76epA9vavDeTzXszO2/YDdmTqoBoXn/dLsga/7NCb8LGvn1JxMeX0rdf72y/uqYP1TV9emXbY2fVAfD++za1oPE/nwq9iMwWkWIRKRWRh9t5/UciskdEdorIRyKS5fVai4hs9/ysaLuuMf7Q2qpUV+eSlXXC6SjdMihHkajDNrWg6RWdXowVERewELgZqAS2isgKVd3j1ewzoEBV60TkB8CTwLc8r9Wr6iT/xjbmUmvXVqCaRUGB00m6L3HgXpta0PQKX47opwOlqlqmqo3AYmCOdwNVXaOqdZ6nmwD/DghiTCfefvsIALffPsjhJN03OPcQzc3ZFBefcjqKCTO+FPp0wHuG5UrPsiu5F/Du3xYvIoUisklE7mxvBRG5z9Om8OTJ0Ll13QSPN1aXA/XsGvBar+2jX98G+vXtnQu9ALkFNrWg6R1+vRgrIt8GCoCnvBZnqWoBcDfwSxHJbbueqj6nqgWqWpCWlubPSCZCVB/JJSZhD7Hx/h2x0ts14w5xzbjeGzc+f9bFqQWti6XxL18K/RHAu09ZhmfZJUTkJuCfgDtU9cLF5ap6xPNvGbAWmNyDvMZcprGxhQvnxzJgaGh3TUxOFVwx+9nymTJ/7Xyn45gw4kuh3wrkiUiOiMQCc4FLes+IyGTgWdxFvspr+QARifM8TgWuBbwv4hrTYytXHgQSycj379SBbW3YncWG3VmdN+yB5LT9nD871qYWNH7VaaFX1WbgQWA1sBdYqqpFIrJARO7wNHsKSAReb9ONcgxQKCI7gDXAE2166xjTY++8cxyA0dfU9Op+zp6P5+z5+F7dx7BRlaCDqdzTe6egTOTxaawbVV0JrGyz7FGvxzddYb0NwPieBDSmM5s3twJnGTmt1ekoPTby6mqK1sK+9Unuwytj/MDujDUh7+DBVOISi4gKgyH6xlzXBFzg0C4b4Mz4jxV6E9JqaxupqxtJSkbvjCwZaHF9hZj4IqorL+ucZky3WaE3IW3ZsgNALMPH9f7QBwOT6xiYXNd5wx4aMLSUhnPjaGxs6fV9mchghd6EtFWr3HeRXuWZpak3zRhzmBljDnfesIfS848CSbz3nt04ZfzDCr0Jadu2CSInyRwXPt0Rr7rW3XtoxYrjDicx4cIKvQlpZeWpJCQXERXV+90R1+8YwfodI3p9P+7eQ2fZvNlO3Rj/sEJvQlZVVR0tTXmkZgXmFMf5hhjON8T0+n6ioiE+cTdlZTYciPEPK/QmZL3++gHARfbE8BsILyWzjLq6kdTUXOi8sTGdsEJvQtbF2ZjyZ513OIn/DR9/AojlrbcOOB3FhAEr9CZkbd8eg0RVMHhE+A0XkP9F9wiWK1fa2PSm58LgXkITqY4dSydxwN6A7W9Q/8B9cxh2lRIVdYJt21wB26cJX1boTUgqKztLU9NwMnPeC9g+p46uDNi+oqKEhH67OVSR2XljYzphp25MSFq61D3kwYgppx1O0nvSsstpaR7F4cO9OyqnCX9W6E1I+vhj952wY2f13tR+ba35LJc1nwVuDJoRU9y9iZYutQuypmes0JuQtHt3PDExB+g/NHAXYhsao2loDNzZTvfUgvDhh3ZEb3rGCr0JSSdOZDFs2FGnY/SqlAwhynWAnTt7d7ITE/58KvQiMltEikWkVEQebuf1H4nIHhHZKSIfiUiW12vzRKTE8zPPn+FNZPrL/7eA1tbBxGfscjpKr0tK3cuJE3ZB1vRMp4VeRFzAQuBWIB+4S0Ty2zT7DChQ1QnAG8CTnnUHAo8BM4DpwGMiMsB/8U0k2rs+EYDcgmqHk/S+wbmHaWkZxs6d4Xf3rwkcX47opwOlqlqmqo3AYmCOdwNVXaOqFwfq3gRkeB5/GfhAVatV9QzwATDbP9FNpCrfngY0kz+rMaD7HZZSw7CUwJ4vHznd/cfs9dfLA7pfE158KfTpgPcg3JWeZVdyL7Cqm+sa06lTh0YQHbuHvv0De4lp4shjTBx5LKD7zP/iBaCZtWt7f8ITE778+kkRkW8DBcBTXVzvPhEpFJHCkyftK6q5sqamVuprx9N/SLHTUQKib/8o4uNL2Ls3yekoJoT5UuiPAN5XgzI8yy4hIjcB/wTcoaoXurKuqj6nqgWqWpCWZkOzmitbvfoQkExG/mW/Rr3ug8I8PijMC/h+s7JOUF09gtbW8JlcxQSWL4V+K5AnIjkiEgvMBVZ4NxCRycCzuIt8lddLq4FbRGSA5yLsLZ5lxnTLsmXuLpVXXf95wPfd3BJFc0vgeyRPmyao9mft2sANwWDCS6e/taraDDyIu0DvBZaqapGILBCROzzNngISgddFZLuIrPCsWw08jvuPxVZggWeZMd2ycaMCZxg5LXKObutz1gGwbFngv8WY8ODTbX6quhJY2WbZo16Pb+pg3ReAF7ob0Bhv5eWDSEjaiSsm/IYmvpLR17YA59mwIbC9jEz4sDtjTcioqqqjvj6X1Kwyp6MEVEycEJtQREnJQKejmBBlhd6EjCVL3FMH5kw54cj+MwedJXPQWUf2PTC9hNraXOrrmx3ZvwltVuhNyHjvvc8BGPclZ/qUj8s5zric447sO3PccSCBd94JzEToJrxYoTchY/v2OKKjy0jLirxf29HXuu/Ifffdqk5aGnO5yPvEmJCkCsePZ5Oe7lwXw1WbR7Nq82hH9p0zGUROs3Vr5PQ2Mv5jhd6EhMLCE7S2DiJh+E6nozgiyiUMHHiA8vLBTkcxIcgKvQkJS5ceAmDU1ZF7G8aYMedoaBjB8eOBm6TchAcr9CYkrFt3AahnzMzI7XVyyy2JgItFi0qdjmJCjBV6ExKKiwcQE7+b+MTI/ZX9znfygFZWrXKmi6cJXZH7qTEho66umZqaXAam73c0R87QanKGOnfq6KXyX+GK2cfGwsi5K9j4hxV6E/Ref70USCBrYmDHgm/rquEnuWq4s8NoDxhaRN3ZCTQ1tTqaw4QWK/Qm6L39tru4Trip1tEcTo1e6S1zfCXQjz/8odzRHCa0WKE3Qa+wMBaX6xDpY5w9ZeHUePTexs76HIA333T2240JLVboTVBThaNHR5CRccjpKEEhZwogJ9i40T66xnf222KC2iefHKW1NY2rr47cbpXeoqKExAHbqaiwqZeN76zQm6D22msVAHzta0McThI8huQdpKlpOHv2RO7NY6ZrrNCboLZ+fQtwhjvvHOV0lKAx6upTALzySmSNy2+6z6dCLyKzRaRYREpF5OF2Xp8pIp+KSLOIfKPNay2e6QX/NMWgMb46cGAoCcnb+dmGnzgdhZHppxiZfsrpGIy7sRFo4OVldoes8U2nUwmKiAtYCNwMVAJbRWSFqu7xalYBfA/4+3Y2Ua+qk3oe1USa8vJaLlwYQXb+R05HASAv47TTEQBISIoiNmEnpyrsW47xjS9H9NOBUlUtU9VGYDEwx7uBqpar6k7A7uIwfvO737mPWPNmODOjVFsNjdE0NPo0zXKvS8ksprFuHDU1TU5HMSHAl0KfDhz2el7pWeareBEpFJFNInJnew1E5D5Pm8KTJ52989AEj/ffPw80MuHmC05HAWDNZ7ms+SzX6RgA5Ew5BsTy6qslTkcxISAQF2OzVLUAuBv4pYhc9klR1edUtUBVC9LS0gIQyYSC3bv706fPPhIHupyOEnQmzT4HwLJlwXE6yQQ3Xwr9ESDT63mGZ5lPVPWI598yYC0wuQv5TISqrW3i7NmR5OXZN7z2pGVF4YrZzbZtiU5HMSHAl0K/FcgTkRwRiQXmAj71nhGRASIS53mcClwL7Ol4LWPgW//yNBBPYn6h01GC1sCM3Zw+PZq6OruZzHSs00Kvqs3Ag8BqYC+wVFWLRGSBiNwBICLTRKQS+CbwrIgUeVYfAxSKyA5gDfBEm946xrRr3ydDgFYm33bO6ShBK3fqYaAPr71m5+lNx3zqQqCqK4GVbZY96vV4K+5TOm3X2wCM72FGE4GOlVxFdOwuUjKC5/y800MUtzX5tlo2vQFPPLeRw7lLmD9rvtORTJCyO2NN0KmtbaKhdiIpmbudjnIJpyceaWtQThSu6L0c3e/siJom+FmhN0Hn978vAeIZOf1wp20D6Xx9LOfrY52OcYkB6Tup+3wyTcHRA9UEKSv0Jui89VY10MLk2847HeUS63fmsH5njtMxLjFiSgWQSNHaeKejmCBmhd4EnU8/TQ668/PBauLsGgD2rLP7T8yVWaE3QaW2tokzZ0YF3fn5YDVslIuo6H0c3Wfn6c2VWaE3QSVYz88HswFDd3H+zGQaG22oKdM+K/QmqPzit4VAC1Nuq3M6SsgYMbUcSGLRov1ORzFBygq9CSpHi/OJjtvJwCA8Pz8u5zjjco47HeMyBXNqgFYWLQqufv4meATHmKvGAMeO1XHh/CTSx7zidJR2ZQ4663SEdg3KdhEdt4PCwv5ORzFByo7oTdB45pliIJoxM4Pz/PzZc/GcPRec3RgH5ezg7NkxHD9up7zM5azQm6CxfHkdUMvU24NzMo0NRVlsKMpyOka78mceAaJ55pl9TkcxQcgKvQkae/dm0KffZuKT7Neyq6bcfgE4xzOLbMJwczn7RJmgsGlTFY2NWWSM3et0lJCUkBxFQvIWTh2a5HQUE4Ss0Jug8OyzBwCYNNt6jnRXRv5eWppGsnVrldNRTJCxQm+CwkcfRRMVdZjR14jTUULWxFvcBf7ZZ+30jbmUda80jmtsbKWychQ5OduIcgVvoZ+Ye8zpCB266noFOcIHH9jxm7mUT78RIjJbRIpFpFREHm7n9Zki8qmINIvIN9q8Nk9ESjw/8/wV3ISPF18sRrUft98e3Mcdw1JrGJZa43SMK3JFRzFw2EYOHx5DfX2L03FMEOm00IuIC1gI3ArkA3eJSH6bZhXA94BX26w7EHgMmAFMBx4TkQE9j23CycsvVwON/N3fjXU6SodO1yRwuibB6RgdGn1dCapJPPusXdQ2/8OXI/rpQKmqlqlqI7AYmOPdQFXLVXUn0HZUpS8DH6hqtaqeAT4AZvshtwkjWwoHE9d3Ey8f+g+no3Roy97hbNk73OkYHfrCN+qAehYtCs67eI0zfCn06YD3rYqVnmW+6Mm6JgJ88slxWppGkjVxp9NRwkJSqouE5A18uj0dVafTmGARFFdtROQ+ESkUkcKTJ617XST59a8PAjDtzuAbLCxUZU8qorU5mw8/POJ0FBMkfCn0R4BMr+cZnmW+8GldVX1OVQtUtSAtzWbKiSRr1vQlKnoPuQXBN1plqJr+NffB0sKF5c4GMUHDl0K/FcgTkRwRiQXmAit83P5q4BYRGeC5CHuLZ5kxPPTm45w+nc/gEVsQCd5ulaEme6ILV8xO1q3r53QUEyQ6LfSq2gw8iLtA7wWWqmqRiCwQkTsARGSaiFQC3wSeFZEiz7rVwOO4/1hsBRZ4lhnDxiX9gWgm3HzI6Sg+mTrqCFNHhcbpkCEjt/H552MoK6t1OooJAj51XFbVlcDKNsse9Xq8FfdpmfbWfQF4oQcZTZgqWjcG5BhT/6yFILlc1KFBA845HcFnBX9WwZG9Ln72syKef/5qp+MYhwX/p8uEpdOnL1BTdS2pmeuIiQuNX8OqM4lUnUl0OoZPJtzSistVzooVwTl+vgms0PiEmbDz1FNFQAITv1zidBSfbdufzrb9odE7OMolTJpUwsmT4ygvD51vIqZ3WKE3jli8uAXkODO+FpyTjISD++9PAaL52c+KnI5iHGaF3gTcmTONHDo0lpSMdcTE269gb7nnnkm4XOUsXx7rdBTjMPuUmYD7xS+KgD5MuKXY6ShhzeWKYuLEEqqqxlFRYadvIpkVehNwr7zSjMgJrv66nbbpbT/4QQoQw4IFu52OYhwU3OPCmrBTUXGOioqJjBu3jtiE0LobdvqYCqcjdMn8tfNpzVGiXH15881Enn/e6UTGKXZEbwLq0UeLgFhG3PZHp6N0WUpyPSnJ9U7H6JIolzB8/Fo+/3wcGzaccDqOcYgVehNQy5YlExVdxMQvO52k646eSuboqWSnY3TZrO9VAq089tgBp6MYh1ihNwGzfv0JamrGkDVxHVFRoTe2zY4DQ9lxYKjTMbosa6KLfv0KWbduOC0tNnZxJLJCbwJm/vwyoIVZ3wuN8WLCyZ131tDUlMGLL5Y6HcU4wAq9CYgLF1pZv34EAwZsZfi4GKfjRJwBt60FannqKRtTMBJZoTcB8ZOf7KKlZTD33nvB6SgRqd+gaFIyVrJ//0QbEiECWaE3AfH0f9QhcoiYL33odJSINXNeERDPj360y+koJsCs0Jtet379CerOfoHM8e+FXN95b9eMPcQ1Y0Nj7Pz2jL9RSEzcxrvvZtpF2Qhjhd70uh//uAxo5Jb7D3faNpj1S2ygX2KD0zG6TUS4++7PaWrK4Omn9zgdxwSQFXrTqx5643E2bx5LUupq0seE9o3Yh6v6cbgqtKfn63/7WpBj/Ou/nXE6igkgnwq9iMwWkWIRKRWRh9t5PU5Elnhe3ywi2Z7l2SJSLyLbPT/P+Dm/CXJ/+GUmkMyse7Y6HaXHdh8cwu6DQ5yO0SMJyS6yJizn/JnrWL48dE9Dma7ptNCLiAtYCNwK5AN3iUh+m2b3AmdUdSTw78DPvV47oKqTPD/3+ym3CQHnz7ewf+Ns4vquZfKtoXeDVLj6ykOVQA0PPWRDIkQKX47opwOlqlqmqo3AYmBOmzZzgJc9j98AbhQR+2RHuIce2o62DmHG19djvw7BIzUzmsG5yzhwYCobN1Y5HccEgC+FPh3wvopW6VnWbhtVbQbOAime13JE5DMRWSci17e3AxG5T0QKRaTw5MmTXXoDJjhduNDKiy8OwhWznZnfaXY6jmnj9r8tAZr56nc2OB3FBEBvX4w9BgxX1cnAj4BXReSyUaFU9TlVLVDVgrS0tF6OZALhwQc/pbExk+lf/QOuaLvmH2wyx0UzMP1tThy4nU2b7Kg+3PnyCTwCZHo9z/Asa7eNiEQD/YDTqnpBVU8DqOo24AAwqqehTXA7d66Zl17KICFhOzfd1+h0HL+ZOeEgMyccdDqG38x5eBfQxHe/W+50FNPLfCn0W4E8EckRkVhgLrCiTZsVwDzP428AH6uqikia52IuIjICyAPK/BPdBKvvf/9TmpuH8PDDtUS5wufcfN+ERvomhM8fruHjohkyciklJQW8+25o3+NgOtZpofecc38QWA3sBZaqapGILBCROzzNfgukiEgp7lM0F7tgzgR2ish23Bdp71dVG1UpjB08eI4lS0YR12cdLdeH13AHB48N5OCxgU7H8Kuv/XMpcJbvf/80ajfLhi2f7mBR1ZXAyjbLHvV63AB8s5313gTe7GFGE0K++tUiVKdw+48+xPNlLmzsq3BfP8oZGj7HKmlZ0dxyy2bef382jz++k0cfneB0JNML7CqZ8Zv/teBJduyYRlrWEsbfGF5FPpy9/voXiY3dx+OPp3LmTPicmjL/wwq98YsLF1pZ/sStwEm+9fg+p+OYLnj6058z854lNDcP4847P3U6jukFVuiNX3z1q1torB9PwZwXSMkM7TFtItG1c5Xs7I9Yv34aixbZ3LLhxgq96bHlyytYtWoqiSkruO2HoTu6Y6T7s8fXIlGVzLtHOH3aJogJJ1boTY+cONHA17/ZBHKKbz+5JayHOrhh8gFumBy+R7sDM1zc8Ocv0dKUzaxZ252OY/zICr3pNlW4+uoiWpqyuPEvnmPwiPA+ZRMf20x8bHgP53D9/1aG5r3I7t0zmPqVZ52OY/zECr3ptjlzNlNePpWcKc9w3d3h3wm7pDKFksqUzhuGuHt+fYj4xDV8+od7eOmlEqfjGD+wQm+6ZcbXfsM778wgKXU5//vnkTFWSumRVEqPpDodo9fFxEdx78KPkajD3HtvCh980HbEExNqrNCbLnv88V1sWfZ94vqu5Qe/LbRBy8JQ6nAXc3/6EqqN3Hqri82bI+OPebiyT6jpkocf3sGjj44hOnY7f/n/PiQh2W6MClejrnbx+9+foKUlluuua+ajj+zIPlRZoTc+UYVvf3sLP//5eBITd/DAy8sZMDS8L74aKElfxh3/8GtaWlzcfHMfXnklfHsdhTMr9KZT5841M378FhYtmk5q6kb27RtB/yF2JB8pJt8Gc3/2nyDVfOc7Gdx771YbAC3EiAbZ/7GCggItLCx0OobxePPNg3z720pDwwiGXfU89/yqgujYyDw+aG5xv+9oV6vDSZxxoqyZl354Ew3nZjFg6Gq2fvIFcnMvm0fIOEREtqlqQXuvReYn1nTqyJHzXHvtBr7xjUwuXEjg2rt/yvd/UxmxRR7cBT5SizzA4BHRPPTmxwwf/yxnjt3AqFHNPPDAVpqbg+tg0Vwucj+1pl0nTtTz9a9vYPjwC2zYcDU5OevZsyeKm77f5HQ0x+2rSPvTUMWRKjo2int+fYyv/8tPiY8/xH/91zSSk8t47LHttLRYwQ9WdurGAPDuu4f4yU8q2bJlPKrJxPX9hC8/8CGTbw3fIQ26atXm0QDcOqPY4STBoaVJWfnrvmxf9VVaW/KIja3gK1+p5KmnxjFihJ3SCbSOTt1YoY9QDQ0tLFpUwquvnmTjxqHU148EmklKeY8vzvuUKV9pCetxa7rDCn37GutbWb0wmV0fXU9TwwygmZSU3cyeXce992Yxa1Y69qvU+3pc6EVkNvArwAU8r6pPtHk9DvgdMBU4DXxLVcs9rz0C3Au0AH+jqqs72pcVev+rqqpj48bjfPxxFZs3N1JamsTp03lAItBKTHwhudM288V5VQzJtd40V2KFvmOqyu6PhM1v5XCi5Dqam3MBiIqqIj39IGPGXGD69D7cdNNQrrlmKDExdubYn3pU6D2Te+8HbgYqcU8Wfpeq7vFq81fABFW9X0TmAl9V1W+JSD7wGjAdGAZ8CIxS1ZYr7S+YC/3F/1Te/7a37PI2Smur/unf1tZWz7962Wve/15ct6VFOXeumdraRmpqGqmtbaKmppHz55s5d66ZmpoWqqqaOHmyldOnlc8/j6KmJpaammTq6gah6j0+SwPRccX0G1zMyOnlTP1KLWlZVtx9YYXed6rK/o3Cro8GUlmUQ83J8WhrtleLZlyuKvr0Oc2AAefo37+J/v2VAQOE1FQXgwbF0L9/NImJ7p+kpBiSkmJJTo4lKSmG+PhoXC4hOjqK2FgX0dFRREdHERPjIiYmiqioyPsK0VGh9+WOl+lAqaqWeTa2GJgD7PFqMweY73n8BvCf4v7ePwdYrKoXgIOeycOnAxu780Y6cuoUZGf7Vnjb/ttZm54Tz08gXECkmqjoM8QmVJGSuZvkQWdIyThH1oRaRs5oIa6P95GUFXnjfyLC6Gtg9DXVQDWwjbNVrZRuiaFiZzLVR/tzrnoADbUpVB4ZTEVFCtAP//YPaQFaPT+dfZg7fz0mJpbo6CuXzM5OT/ny+rRp8PHHnUTpBl8KfTpw2Ot5JTDjSm1UtVlEzgIpnuWb2qyb3nYHInIfcJ/n6TkR6ckhUypwqgfrB4tuvw9VaGmC+iaor4FTFVBWCFvf9m/ALgiX/ycAqVvC6L0QHu8lIO+jqcn905vWrCFVpNvvJetKLwTFPeyq+hzwnD+2JSKFV/r6EkrC5X2AvZdgFS7vJVzeB/Tee/Hle9IRINPreYZnWbttRCQa93ew0z6ua4wxphf5Uui3AnkikiMiscBcYEWbNiuAeZ7H3wA+VvdV3hXAXBGJE5EcIA/Y4p/oxhhjfNHpqRvPOfcHgdW4r9y9oKpFIrIAKFTVFcBvgd97LrZW4/5jgKfdUtwXbpuBBzrqceMnfjkFFATC5X2AvZdgFS7vJVzeB/TSewm6G6aMMcb4l92xYIwxYc4KvTHGhLmwLPQi8tcisk9EikTkSafz9JSIPCQiKiIhOzO1iDzl+X+yU0SWiUh/pzN1hYjMFpFiESkVkYedztNdIpIpImtEZI/n8/FDpzP1lIi4ROQzEXnX6Sw9ISL9ReQNz+dkr4h8wV/bDrtCLyI34L4jd6KqjgV+4XCkHhGRTOAWoMLpLD30ATBOVSfgHlLjEYfz+MwzDMhC4FYgH7jLM7xHKGoGHlLVfOBq4IEQfi8X/RDY63QIP/gV8J6qXgVMxI/vKewKPfAD4AnPsAuoaqhPX//vwI/p/B7toKaq76tqs+fpJtz3VISKPw0DoqqNwMVhQEKOqh5T1U89j2txF5PL7lYPFSKSAdwOPO90lp4QkX7ATNw9GFHVRlX93F/bD8dCPwq4XkQ2i8g6EZnmdKDuEpE5wBFV3eF0Fj/7c2CV0yG6oL1hQEK2OF4kItnAZGCzw1F64pe4D4RCfeqvHOAk8KLnNNTzItLXXxsPiiEQukpEPgSGtPPSP+F+TwNxfy2dBiwVkREapP1IO3kv/4j7tE1I6Oi9qOpyT5t/wn36YFEgs5lLiUgi8Cbwt6pa43Se7hCRrwBVqrpNRGY5HKenooEpwF+r6mYR+RXwMPAv/tp4yFHVm670moj8AHjLU9i3iEgr7kGPTgYqX1dc6b2IyHjcf+V3eCYAyQA+FZHpqno8gBF91tH/FwAR+R7wFeDGYP3DewVhNZSHiMTgLvKLVPUtp/P0wLXAHSJyGxAPJIvIK6r6bYdzdUclUKmqF79dvYG70PtFOJ66eRu4AUBERgGxhOAIfaq6S1UHqWq2qmbj/kWYEqxFvjOeyWt+DNyhqnVO5+kiX4YBCQme4cN/C+xV1aedztMTqvqIqmZ4Ph9zcQ+9EopFHs/n+rCIjPYsupFLh4LvkZA8ou/EC8ALIrIbaATmhdjRY7j6TyAO+MDzDWWTqt7vbCTfXGkYEIdjdde1wHeAXSKy3bPsH1V1pXORjMdfA4s8BxNlwD3+2rANgWCMMWEuHE/dGGOM8WKF3hhjwpwVemOMCXNW6I0xJsxZoTfGmDBnhd4YY8KcFXpjjAlz/x9moZTdcE10IgAAAABJRU5ErkJggg==",
                        "text/plain": [
                            "<Figure size 432x288 with 1 Axes>"
                        ]
                    },
                    "metadata": {
                        "needs_background": "light"
                    },
                    "output_type": "display_data"
                }
            ],
            "source": [
                "plt.hist(Q_avg_A / np.sqrt(VAR_A), 100, density=True, facecolor='green', alpha=0.5);\n",
                "plt.axvline(x=(Q_avg_A / np.sqrt(VAR_A)).mean(), linestyle='--');\n",
                "plt.plot(np.arange(-5, 5, 0.001), norm.pdf(np.arange(-5, 5, 0.001), 0, 1), color='black');\n",
                "plt.plot(np.arange(-6, 6, 0.001), norm.pdf(np.arange(-6, 6, 0.001), (Q_avg_A / np.sqrt(VAR_A)).mean(), (Q_avg_A / np.sqrt(VAR_A)).std()), color='blue');"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 22,
            "metadata": {},
            "outputs": [
                {
                    "data": {
                        "text/plain": [
                            "0.00026459065215743465"
                        ]
                    },
                    "execution_count": 22,
                    "metadata": {},
                    "output_type": "execute_result"
                }
            ],
            "source": [
                "np.mean(VAR_A)"
            ]
        }
    ],
    "metadata": {
        "interpreter": {
            "hash": "a3a36f77446f1a04093e1c8e00bf1863f5199b36eed9764a3273595b8f43e801"
        },
        "kernelspec": {
            "display_name": "Python 3.9.7 64-bit ('ml': venv)",
            "name": "python3"
        },
        "language_info": {
            "codemirror_mode": {
                "name": "ipython",
                "version": 3
            },
            "file_extension": ".py",
            "mimetype": "text/x-python",
            "name": "python",
            "nbconvert_exporter": "python",
            "pygments_lexer": "ipython3",
            "version": "3.9.16"
        },
        "orig_nbformat": 4
    },
    "nbformat": 4,
    "nbformat_minor": 2
}


==> code/notebooks/Equiv_3-Arm_H0.ipynb <==
{
    "cells": [
        {
            "cell_type": "code",
            "execution_count": 1,
            "metadata": {},
            "outputs": [],
            "source": [
                "import warnings\n",
                "warnings.filterwarnings('ignore')\n",
                "import os\n",
                "import sys\n",
                "path = os.path.join(os.getcwd(), os.pardir)\n",
                "sys.path.append(path)"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 2,
            "metadata": {},
            "outputs": [],
            "source": [
                "import pandas as pd\n",
                "import numpy as np\n",
                "from scipy.stats import norm, skew, mode\n",
                "from sklearn import metrics\n",
                "import matplotlib.pyplot as plt\n",
                "import pylab as py\n",
                "from BAI import environment, solver, analysis"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 3,
            "metadata": {},
            "outputs": [],
            "source": [
                "plt.rcParams['figure.figsize'] = [10, 6]"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# Simulation 2-1 Setup (Gaussian 500-BatchSize)"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 4,
            "metadata": {},
            "outputs": [],
            "source": [
                "K = 3\n",
                "K_H0 = 3\n",
                "gamma = 0.01 * K\n",
                "n_bandits = 2\n",
                "n_parallels = n_bandits * 50000\n",
                "n_batches = 1\n",
                "batch_func = environment.func_constant_batch(10000)\n",
                "variance = [1 for i in range(K)]\n",
                "lst_bandit_alter = []\n",
                "lst_bandit_null = []\n",
                "lst_thetas_alter = []\n",
                "lst_thetas_null = []\n",
                "for _ in range(n_bandits//2):\n",
                "    # H1 is True - Low Signal\n",
                "    thetas = np.sort(np.random.normal(0, 1, K))[::-1]\n",
                "    reward_func_alter = environment.func_gaussian_reward(thetas, variance)\n",
                "    bandit_alter = environment.Bandit(K=K, reward_func=reward_func_alter, batch_func=batch_func)\n",
                "    lst_bandit_alter.append(bandit_alter)\n",
                "    lst_thetas_alter.append(thetas)\n",
                "    # H0 is True - Low Signal\n",
                "    # thetas = np.sort(np.random.normal(0, 1, K-K_H0+1))[::-1]\n",
                "    # best_mu = max(thetas)\n",
                "    # for _ in range(K_H0-1):\n",
                "    #     thetas = np.insert(thetas, 1, best_mu)\n",
                "    thetas = [1 for _ in range(K_H0)]\n",
                "    reward_func_null = environment.func_gaussian_reward(thetas, variance)\n",
                "    bandit_null = environment.Bandit(K=K, reward_func=reward_func_null, batch_func=batch_func)\n",
                "    lst_bandit_null.append(bandit_null)\n",
                "    lst_thetas_null.append(thetas)"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 5,
            "metadata": {},
            "outputs": [
                {
                    "name": "stdout",
                    "output_type": "stream",
                    "text": [
                        "H0\n",
                        "[1, 1, 1]\n",
                        "H1\n",
                        "[ 0.9012167   0.23397289 -1.90846569]\n"
                    ]
                }
            ],
            "source": [
                "print(\"H0\")\n",
                "for each in lst_thetas_null:\n",
                "    print(each)\n",
                "print(\"H1\")\n",
                "for each in lst_thetas_alter:\n",
                "    print(each)"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# UNIF"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 6,
            "metadata": {},
            "outputs": [],
            "source": [
                "eta = 1"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 7,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    null_vs_alter = 1\n",
                "    bandit = lst_bandit_null[0]\n",
                "    # bandit_choice = parallel_idx % n_bandits\n",
                "    # null_vs_alter = bandit_choice\n",
                "    # if bandit_choice >= n_bandits//2:\n",
                "    #     bandit = lst_bandit_null[bandit_choice - n_bandits//2]\n",
                "    # elif bandit_choice < n_bandits//2:\n",
                "    #     bandit = lst_bandit_alter[bandit_choice]\n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  eta * denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/lambdas[i]), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        # optimal_odds = [wb_optimal_probs[i] / (1 - wb_optimal_probs[i]) if wb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        # sampling_probs = [wb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        # sampling_probs = [sampling_probs[i] / np.sum(sampling_probs) for i in range(K)]\n",
                "        # sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_UNIF = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# Analysis"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 8,
            "metadata": {},
            "outputs": [
                {
                    "data": {
                        "text/html": [
                            "<div>\n",
                            "<style scoped>\n",
                            "    .dataframe tbody tr th:only-of-type {\n",
                            "        vertical-align: middle;\n",
                            "    }\n",
                            "\n",
                            "    .dataframe tbody tr th {\n",
                            "        vertical-align: top;\n",
                            "    }\n",
                            "\n",
                            "    .dataframe thead th {\n",
                            "        text-align: right;\n",
                            "    }\n",
                            "</style>\n",
                            "<table border=\"1\" class=\"dataframe\">\n",
                            "  <thead>\n",
                            "    <tr style=\"text-align: right;\">\n",
                            "      <th></th>\n",
                            "      <th>parallel_idx</th>\n",
                            "      <th>null_vs_alter</th>\n",
                            "      <th>batch_idx</th>\n",
                            "      <th>arm_idx</th>\n",
                            "      <th>sampling_prob</th>\n",
                            "      <th>mu_nb</th>\n",
                            "      <th>tau_nb</th>\n",
                            "      <th>sample_variance_nb</th>\n",
                            "      <th>optimal_prob_nb</th>\n",
                            "      <th>posterior_delta_nb</th>\n",
                            "      <th>mu_wb</th>\n",
                            "      <th>tau_wb</th>\n",
                            "      <th>sample_variance_wb</th>\n",
                            "      <th>optimal_prob_wb</th>\n",
                            "      <th>posterior_delta_wb</th>\n",
                            "      <th>proportion_trials</th>\n",
                            "    </tr>\n",
                            "  </thead>\n",
                            "  <tbody>\n",
                            "    <tr>\n",
                            "      <th>3</th>\n",
                            "      <td>1</td>\n",
                            "      <td>1</td>\n",
                            "      <td>0</td>\n",
                            "      <td>0</td>\n",
                            "      <td>0.333333</td>\n",
                            "      <td>1.005131</td>\n",
                            "      <td>20000</td>\n",
                            "      <td>1.00429</td>\n",
                            "      <td>0.148</td>\n",
                            "      <td>0.01107</td>\n",
                            "      <td>1.005131</td>\n",
                            "      <td>20000.0</td>\n",
                            "      <td>1.00429</td>\n",
                            "      <td>0.1536</td>\n",
                            "      <td>0.010912</td>\n",
                            "      <td>0.333333</td>\n",
                            "    </tr>\n",
                            "  </tbody>\n",
                            "</table>\n",
                            "</div>"
                        ],
                        "text/plain": [
                            "   parallel_idx  null_vs_alter  batch_idx  arm_idx  sampling_prob     mu_nb  \\\n",
                            "3             1              1          0        0       0.333333  1.005131   \n",
                            "\n",
                            "   tau_nb  sample_variance_nb  optimal_prob_nb  posterior_delta_nb     mu_wb  \\\n",
                            "3   20000             1.00429            0.148             0.01107  1.005131   \n",
                            "\n",
                            "    tau_wb  sample_variance_wb  optimal_prob_wb  posterior_delta_wb  \\\n",
                            "3  20000.0             1.00429           0.1536            0.010912   \n",
                            "\n",
                            "   proportion_trials  \n",
                            "3           0.333333  "
                        ]
                    },
                    "execution_count": 8,
                    "metadata": {},
                    "output_type": "execute_result"
                }
            ],
            "source": [
                "df_UNIF.query(\"parallel_idx==1 and arm_idx==0\")"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 9,
            "metadata": {},
            "outputs": [
                {
                    "name": "stdout",
                    "output_type": "stream",
                    "text": [
                        "0.8174258141649446\n"
                    ]
                },
                {
                    "data": {
                        "text/html": [
                            "<div>\n",
                            "<style scoped>\n",
                            "    .dataframe tbody tr th:only-of-type {\n",
                            "        vertical-align: middle;\n",
                            "    }\n",
                            "\n",
                            "    .dataframe tbody tr th {\n",
                            "        vertical-align: top;\n",
                            "    }\n",
                            "\n",
                            "    .dataframe thead th {\n",
                            "        text-align: right;\n",
                            "    }\n",
                            "</style>\n",
                            "<table border=\"1\" class=\"dataframe\">\n",
                            "  <thead>\n",
                            "    <tr style=\"text-align: right;\">\n",
                            "      <th></th>\n",
                            "      <th>batch_idx</th>\n",
                            "      <th>FPR</th>\n",
                            "    </tr>\n",
                            "  </thead>\n",
                            "  <tbody>\n",
                            "    <tr>\n",
                            "      <th>0</th>\n",
                            "      <td>0</td>\n",
                            "      <td>0.16822</td>\n",
                            "    </tr>\n",
                            "  </tbody>\n",
                            "</table>\n",
                            "</div>"
                        ],
                        "text/plain": [
                            "   batch_idx      FPR\n",
                            "0          0  0.16822"
                        ]
                    },
                    "execution_count": 9,
                    "metadata": {},
                    "output_type": "execute_result"
                }
            ],
            "source": [
                "start_idx = 0\n",
                "type_I = 0.1\n",
                "# FPR\n",
                "th = 1 - (type_I/K_H0) ** (1/(K_H0-1))\n",
                "print(th)\n",
                "FPR_UNIF_WB = df_UNIF.query(\"null_vs_alter == 1 and batch_idx >= {}\".format(start_idx)).groupby(['parallel_idx','batch_idx']).apply(\n",
                "    lambda x: pd.Series([\n",
                "        np.max(x.optimal_prob_wb)\n",
                "    ])\n",
                ").rename(columns={0:'max_optimal_prob'}).reset_index().groupby(['batch_idx']).apply(\n",
                "    lambda x: pd.Series([\n",
                "        np.mean(x.max_optimal_prob >= th)\n",
                "    ])\n",
                ").rename(columns={0:'FPR'}).reset_index()\n",
                "# # Power and Regret\n",
                "#     lambda x: pd.Series([\n",
                "#         np.mean(x.optimal_prob_wb >= th),\n",
                "#         np.mean(1 - x.proportion_trials),\n",
                "#         np.std(1 - x.proportion_trials)\n",
                "#     ])\n",
                "# ).rename(columns={0:'recall', 1:'avg_regret', 2:'std_regret'}).reset_index()\n",
                "# # Precision Under H1\n",
                "# precision_h1_UNIF_WB = df_UNIF.query(\"null_vs_alter == 0 and optimal_prob_wb > {} and batch_idx >= {}\".format(th, start_idx)).groupby(['batch_idx']).apply(\n",
                "#     lambda x: pd.Series([\n",
                "#         np.mean(x.arm_idx == 0)\n",
                "#     ])\n",
                "# ).rename(columns={0:'precision'}).reset_index()\n",
                "# pd.DataFrame({\n",
                "#     'sample_size': (FPR_UNIF_WB.batch_idx.values + 1) * 10000,\n",
                "#     'FPR_UNIF_WB': FPR_UNIF_WB.FPR.values,\n",
                "#     'recall_UNIF_WB': analysis_UNIF_WB.recall.values,\n",
                "#     'precision_h1_UNIF_WB': precision_h1_UNIF_WB.precision.values\n",
                "# })\n",
                "FPR_UNIF_WB"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 68,
            "metadata": {},
            "outputs": [],
            "source": [
                "start_idx = 0\n",
                "DATA_UNIF_WB = df_UNIF.query(\"null_vs_alter == 1 and batch_idx >= {}\".format(start_idx)).groupby(['parallel_idx','batch_idx']).apply(\n",
                "    lambda x: pd.Series([\n",
                "        np.max(x.optimal_prob_wb)\n",
                "    ])\n",
                ").rename(columns={0:'max_optimal_prob'}).reset_index()"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 90,
            "metadata": {},
            "outputs": [
                {
                    "name": "stdout",
                    "output_type": "stream",
                    "text": [
                        "0.7418011102528389\n"
                    ]
                },
                {
                    "data": {
                        "text/html": [
                            "<div>\n",
                            "<style scoped>\n",
                            "    .dataframe tbody tr th:only-of-type {\n",
                            "        vertical-align: middle;\n",
                            "    }\n",
                            "\n",
                            "    .dataframe tbody tr th {\n",
                            "        vertical-align: top;\n",
                            "    }\n",
                            "\n",
                            "    .dataframe thead th {\n",
                            "        text-align: right;\n",
                            "    }\n",
                            "</style>\n",
                            "<table border=\"1\" class=\"dataframe\">\n",
                            "  <thead>\n",
                            "    <tr style=\"text-align: right;\">\n",
                            "      <th></th>\n",
                            "      <th>batch_idx</th>\n",
                            "      <th>FPR</th>\n",
                            "    </tr>\n",
                            "  </thead>\n",
                            "  <tbody>\n",
                            "    <tr>\n",
                            "      <th>0</th>\n",
                            "      <td>0</td>\n",
                            "      <td>0.28198</td>\n",
                            "    </tr>\n",
                            "  </tbody>\n",
                            "</table>\n",
                            "</div>"
                        ],
                        "text/plain": [
                            "   batch_idx      FPR\n",
                            "0          0  0.28198"
                        ]
                    },
                    "execution_count": 90,
                    "metadata": {},
                    "output_type": "execute_result"
                }
            ],
            "source": [
                "type_I = 0.2\n",
                "# FPR\n",
                "th = 1 - (type_I/K_H0) ** (1/(K_H0-1))\n",
                "print(th)\n",
                "DATA_UNIF_WB.groupby(['batch_idx']).apply(\n",
                "    lambda x: pd.Series([\n",
                "        np.mean(x.max_optimal_prob > th)\n",
                "    ])\n",
                ").rename(columns={0:'FPR'}).reset_index()"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 10,
            "metadata": {},
            "outputs": [
                {
                    "data": {
                        "text/html": [
                            "<div>\n",
                            "<style scoped>\n",
                            "    .dataframe tbody tr th:only-of-type {\n",
                            "        vertical-align: middle;\n",
                            "    }\n",
                            "\n",
                            "    .dataframe tbody tr th {\n",
                            "        vertical-align: top;\n",
                            "    }\n",
                            "\n",
                            "    .dataframe thead th {\n",
                            "        text-align: right;\n",
                            "    }\n",
                            "</style>\n",
                            "<table border=\"1\" class=\"dataframe\">\n",
                            "  <thead>\n",
                            "    <tr style=\"text-align: right;\">\n",
                            "      <th></th>\n",
                            "      <th>null_vs_alter</th>\n",
                            "      <th>batch_idx</th>\n",
                            "      <th>alpha_1</th>\n",
                            "      <th>alpha_var_1</th>\n",
                            "      <th>alpha_2</th>\n",
                            "      <th>alpha_var_2</th>\n",
                            "      <th>alpha_3</th>\n",
                            "      <th>alpha_var_3</th>\n",
                            "      <th>alpha_4</th>\n",
                            "      <th>alpha_var_4</th>\n",
                            "    </tr>\n",
                            "  </thead>\n",
                            "  <tbody>\n",
                            "    <tr>\n",
                            "      <th>0</th>\n",
                            "      <td>1</td>\n",
                            "      <td>0</td>\n",
                            "      <td>0.334432</td>\n",
                            "      <td>0.067503</td>\n",
                            "      <td>0.333125</td>\n",
                            "      <td>0.06723</td>\n",
                            "      <td>0.332442</td>\n",
                            "      <td>0.067099</td>\n",
                            "      <td>NaN</td>\n",
                            "      <td>NaN</td>\n",
                            "    </tr>\n",
                            "  </tbody>\n",
                            "</table>\n",
                            "</div>"
                        ],
                        "text/plain": [
                            "   null_vs_alter  batch_idx   alpha_1  alpha_var_1   alpha_2  alpha_var_2  \\\n",
                            "0              1          0  0.334432     0.067503  0.333125      0.06723   \n",
                            "\n",
                            "    alpha_3  alpha_var_3  alpha_4  alpha_var_4  \n",
                            "0  0.332442     0.067099      NaN          NaN  "
                        ]
                    },
                    "execution_count": 10,
                    "metadata": {},
                    "output_type": "execute_result"
                }
            ],
            "source": [
                "alpha_analysis = df_UNIF.query('null_vs_alter == 1').groupby(['null_vs_alter', 'batch_idx']).apply(\n",
                "    lambda x: pd.Series([\n",
                "        np.mean(x.optimal_prob_wb[x.arm_idx == 0]),\n",
                "        np.var(x.optimal_prob_wb[x.arm_idx == 0]),\n",
                "        np.mean(x.optimal_prob_wb[x.arm_idx == 1]),\n",
                "        np.var(x.optimal_prob_wb[x.arm_idx == 1]),\n",
                "        np.mean(x.optimal_prob_wb[x.arm_idx == 2]),\n",
                "        np.var(x.optimal_prob_wb[x.arm_idx == 2]),\n",
                "        np.mean(x.optimal_prob_wb[x.arm_idx == 3]),\n",
                "        np.var(x.optimal_prob_wb[x.arm_idx == 3])\n",
                "    ])\n",
                ").rename(columns={\n",
                "    0:'alpha_1',1:'alpha_var_1',\n",
                "    2:'alpha_2',3:'alpha_var_2',\n",
                "    4:'alpha_3',5:'alpha_var_3',\n",
                "    6:'alpha_4',7:'alpha_var_4'\n",
                "}).reset_index()\n",
                "alpha_analysis"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 11,
            "metadata": {},
            "outputs": [
                {
                    "data": {
                        "text/plain": [
                            "0    2.297426\n",
                            "dtype: float64"
                        ]
                    },
                    "execution_count": 11,
                    "metadata": {},
                    "output_type": "execute_result"
                }
            ],
            "source": [
                "alpha_analysis.alpha_1 * (1 - alpha_analysis.alpha_1) / alpha_analysis.alpha_var_1 - 1"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# Case"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 12,
            "metadata": {},
            "outputs": [],
            "source": [
                "# http://blog.bogatron.net/blog/2014/02/02/visualizing-dirichlet-distributions/\n",
                "# https://chart-studio.plotly.com/~david_avakian/14.embed\n",
                "import numpy as np\n",
                "import matplotlib.pyplot as plt\n",
                "import matplotlib.tri as tri\n",
                "\n",
                "corners = np.array([[0, 0], [1, 0], [0.5, 0.75**0.5]])\n",
                "AREA = 0.5 * 1 * 0.75**0.5\n",
                "triangle = tri.Triangulation(corners[:, 0], corners[:, 1])\n",
                "\n",
                "# For each corner of the triangle, the pair of other corners\n",
                "pairs = [corners[np.roll(range(3), -i)[1:]] for i in range(3)]\n",
                "# The area of the triangle formed by point xy and another pair or points\n",
                "tri_area = lambda xy, pair: 0.5 * np.linalg.norm(np.cross(*(pair - xy)))\n",
                "\n",
                "def xy2bc(xy, tol=1.e-4):\n",
                "    '''Converts 2D Cartesian coordinates to barycentric.'''\n",
                "    coords = np.array([tri_area(xy, p) for p in pairs]) / AREA\n",
                "    return np.clip(coords, tol, 1.0 - tol)\n",
                "\n",
                "def bc2xy(bc_coords, tol=1.e-4):\n",
                "    '''Converts barycentric to 2D Cartesian coordinates'''\n",
                "    bc_coords = np.clip(bc_coords, tol, 1.0 - tol)\n",
                "    xy_coords = corners.T.dot(bc_coords)\n",
                "    return xy_coords\n",
                "\n",
                "class Dirichlet(object):\n",
                "    def __init__(self, alpha):\n",
                "        from math import gamma\n",
                "        from operator import mul\n",
                "        self._alpha = np.array(alpha)\n",
                "        self._coef = gamma(np.sum(self._alpha)) / \\\n",
                "                           np.multiply.reduce([gamma(a) for a in self._alpha])\n",
                "    def pdf(self, x):\n",
                "        '''Returns pdf value for `x`.'''\n",
                "        from operator import mul\n",
                "        return self._coef * np.multiply.reduce([xx ** (aa - 1)\n",
                "                                               for (xx, aa)in zip(x, self._alpha)])"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 49,
            "metadata": {},
            "outputs": [],
            "source": [
                "def draw_pdf_contours(dist, nlevels=200, subdiv=8, samples=None,**kwargs):\n",
                "    import math\n",
                "\n",
                "    refiner = tri.UniformTriRefiner(triangle)\n",
                "    trimesh = refiner.refine_triangulation(subdiv=subdiv)\n",
                "    pvals = [dist.pdf(xy2bc(xy)) for xy in zip(trimesh.x, trimesh.y)]\n",
                "\n",
                "    plt.tricontourf(trimesh, pvals, nlevels, cmap='plasma', **kwargs)\n",
                "    plt.axis('equal')\n",
                "    plt.xlim(0, 1)\n",
                "    plt.ylim(0, 0.75**0.5)\n",
                "    plt.colorbar()\n",
                "    plt.axis('off')\n",
                "    plt.title(r'Distribution of $(\\alpha_1,\\alpha_2,\\alpha_3)$', fontsize=25, usetex = True);\n",
                "    plt.text(-0.06, 0.01, r'$\\alpha_1$', fontsize=20);\n",
                "    plt.text(1.0, 0.01, r'$\\alpha_2$', fontsize=20);\n",
                "    plt.text(0.52, 0.83, r'$\\alpha_3$', fontsize=20);\n",
                "\n",
                "    if samples is not None:\n",
                "        points = np.array([bc2xy(bc) for bc in samples])\n",
                "        plt.scatter(points[:,0], points[:,1], alpha=0.1, s=1, c='grey');"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 32,
            "metadata": {},
            "outputs": [],
            "source": [
                "def draw_sample_contours(dist, nlevels=200, subdiv=8, samples=None,**kwargs):\n",
                "    import math\n",
                "\n",
                "    plt.plot((0, 0.5), (0, 0.87), marker = 'o', color='black')\n",
                "    plt.plot((0, 1), (0, 0), marker = 'o', color='black')\n",
                "    plt.plot((1, 0.5), (0, 0.87), marker = 'o', color='black')\n",
                "\n",
                "    plt.axis('equal')\n",
                "    plt.xlim(0, 1)\n",
                "    plt.ylim(0, 0.75**0.5)\n",
                "    # plt.colorbar()\n",
                "    plt.axis('off')\n",
                "    plt.title(r'Distribution of $(\\alpha_1,\\alpha_2,\\alpha_3)$', fontsize=25, usetex = True);\n",
                "    plt.text(-0.06, 0.01, r'$\\alpha_1$', fontsize=20);\n",
                "    plt.text(1.0, 0.01, r'$\\alpha_2$', fontsize=20);\n",
                "    plt.text(0.52, 0.83, r'$\\alpha_3$', fontsize=20);\n",
                "\n",
                "    if samples is not None:\n",
                "        points = np.array([bc2xy(bc) for bc in samples])\n",
                "        plt.scatter(points[:,0], points[:,1], alpha=1, s=1, c='grey');"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 62,
            "metadata": {},
            "outputs": [
                {
                    "name": "stdout",
                    "output_type": "stream",
                    "text": [
                        "0.334432488 0.33312547200000003 0.33244204 2.297426107319789 2.2979068977409627 2.2975424165067 2.297625140522484\n"
                    ]
                }
            ],
            "source": [
                "arm_1 = alpha_analysis.alpha_1.values\n",
                "var_arm_1 = alpha_analysis.alpha_var_1.values\n",
                "arm_2 = alpha_analysis.alpha_2.values\n",
                "var_arm_2 = alpha_analysis.alpha_var_2.values\n",
                "arm_3 = alpha_analysis.alpha_3.values\n",
                "var_arm_3 = alpha_analysis.alpha_var_3.values\n",
                "lst_a0_1 = arm_1 * (1-arm_1)/var_arm_1 - 1\n",
                "lst_a0_2 = arm_2 * (1-arm_1)/var_arm_2 - 1\n",
                "lst_a0_3 = arm_3 * (1-arm_1)/var_arm_3 - 1\n",
                "\n",
                "batch_idx = 0\n",
                "print(\n",
                "    arm_1[batch_idx],arm_2[batch_idx],arm_3[batch_idx], \n",
                "    lst_a0_1[batch_idx],lst_a0_2[batch_idx],lst_a0_3[batch_idx],\n",
                "    np.mean([lst_a0_1[batch_idx],lst_a0_2[batch_idx],lst_a0_3[batch_idx]])\n",
                ")\n",
                "a0 = np.mean([lst_a0_1[batch_idx],lst_a0_2[batch_idx],lst_a0_3[batch_idx]])"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 63,
            "metadata": {},
            "outputs": [],
            "source": [
                "sim_values = list(df_UNIF.query(\"null_vs_alter==1 and batch_idx=={}\".format(batch_idx)).groupby('parallel_idx').apply(lambda x: x.optimal_prob_wb.tolist()))"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 64,
            "metadata": {},
            "outputs": [
                {
                    "name": "stdout",
                    "output_type": "stream",
                    "text": [
                        "[0.76840049 0.76539746 0.76382719]\n"
                    ]
                },
                {
                    "data": {
                        "image/png": "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",
                        "text/plain": [
                            "<Figure size 720x432 with 1 Axes>"
                        ]
                    },
                    "metadata": {
                        "needs_background": "light"
                    },
                    "output_type": "display_data"
                }
            ],
            "source": [
                "alpha = np.array([arm_1[batch_idx],arm_2[batch_idx],arm_3[batch_idx]])\n",
                "print(alpha * a0)\n",
                "draw_sample_contours(Dirichlet(alpha * a0), subdiv=4, samples=sim_values[0:1000], alpha=0.8)"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 65,
            "metadata": {},
            "outputs": [
                {
                    "name": "stdout",
                    "output_type": "stream",
                    "text": [
                        "2.297625140522484\n"
                    ]
                },
                {
                    "data": {
                        "image/png": "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",
                        "text/plain": [
                            "<Figure size 720x432 with 2 Axes>"
                        ]
                    },
                    "metadata": {
                        "needs_background": "light"
                    },
                    "output_type": "display_data"
                }
            ],
            "source": [
                "alpha = np.array([arm_1[batch_idx],arm_2[batch_idx],arm_3[batch_idx]])\n",
                "print(a0)\n",
                "draw_pdf_contours(Dirichlet(alpha * a0), subdiv=2, samples=None, alpha=1)\n",
                "plt.title(r'Distribution of $(\\alpha_1,\\alpha_2,\\alpha_3) \\approx \\mathbf{Dir}(2.297)$', fontsize=25, usetex = True);"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 66,
            "metadata": {},
            "outputs": [
                {
                    "name": "stdout",
                    "output_type": "stream",
                    "text": [
                        "[0.76840049 0.76539746 0.76382719] [1.52922465 1.53222768 1.53379795]\n"
                    ]
                }
            ],
            "source": [
                "from scipy.stats import beta\n",
                "# beta_a = alpha * (a0 - 2) + 1\n",
                "beta_a = alpha * a0\n",
                "beta_b = a0 - beta_a\n",
                "print(beta_a, beta_b)\n",
                "\n",
                "# x = np.linspace(0,1, 100)\n",
                "# plt.figure(figsize=(7,7))\n",
                "# plt.xlim(0, 1)\n",
                "# plt.plot(x, beta.pdf(x, beta_a[0], beta_b[0]), 'r-')\n",
                "# plt.title('Beta Distribution', fontsize='15')\n",
                "# plt.show()"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 67,
            "metadata": {},
            "outputs": [
                {
                    "data": {
                        "text/plain": [
                            "<matplotlib.legend.Legend at 0x15b523310>"
                        ]
                    },
                    "execution_count": 67,
                    "metadata": {},
                    "output_type": "execute_result"
                },
                {
                    "data": {
                        "image/png": "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",
                        "text/plain": [
                            "<Figure size 720x432 with 1 Axes>"
                        ]
                    },
                    "metadata": {
                        "needs_background": "light"
                    },
                    "output_type": "display_data"
                }
            ],
            "source": [
                "values = df_UNIF.query(\"arm_idx == 0 and null_vs_alter == 1 and batch_idx == {}\".format(batch_idx)).optimal_prob_wb\n",
                "\n",
                "plt.hist(values, alpha=0.5, bins=50, density=True, label='Empirical Distribution');\n",
                "x_values = np.linspace(0, 1, 100)\n",
                "plt.plot(x_values, beta.pdf(x_values, 1, 2), color='red', alpha=1, lw=3, label=r'Beta({},{})'.format(1, 2));\n",
                "plt.plot(x_values, beta.pdf(x_values, round(beta_a[0],2), round(beta_b[0], 2)), color='blue', alpha=1, lw=3, label=r'Beta({},{})'.format(round(beta_a[0],1), round(beta_b[0], 1)));\n",
                "\n",
                "plt.title(r'Marginal Distribution of $\\alpha_1$', fontsize=25, usetex = True);\n",
                "plt.xlabel(r'Posterior Optimal Probability $\\alpha_1$', fontsize=25);\n",
                "plt.ylabel(r'Density of Probability', fontsize=25)\n",
                "# plt.legend(fontsize=20, loc='lower left')\n",
                "plt.legend(fontsize=20, loc='upper right')"
            ]
        }
    ],
    "metadata": {
        "interpreter": {
            "hash": "a3a36f77446f1a04093e1c8e00bf1863f5199b36eed9764a3273595b8f43e801"
        },
        "kernelspec": {
            "display_name": "Python 3.9.7 64-bit ('ml': venv)",
            "name": "python3"
        },
        "language_info": {
            "codemirror_mode": {
                "name": "ipython",
                "version": 3
            },
            "file_extension": ".py",
            "mimetype": "text/x-python",
            "name": "python",
            "nbconvert_exporter": "python",
            "pygments_lexer": "ipython3",
            "version": "3.9.7"
        },
        "orig_nbformat": 4
    },
    "nbformat": 4,
    "nbformat_minor": 2
}


==> code/notebooks/FPR_Inflation_K=3_K_=2.ipynb <==
{
    "cells": [
        {
            "cell_type": "code",
            "execution_count": 1,
            "metadata": {},
            "outputs": [],
            "source": [
                "import warnings\n",
                "warnings.filterwarnings('ignore')\n",
                "import os\n",
                "import sys\n",
                "path = os.path.join(os.getcwd(), os.pardir)\n",
                "sys.path.append(path)"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 2,
            "metadata": {},
            "outputs": [],
            "source": [
                "import pandas as pd\n",
                "import numpy as np\n",
                "from scipy.stats import norm, skew, mode\n",
                "from sklearn import metrics\n",
                "import matplotlib.pyplot as plt\n",
                "import pylab as py\n",
                "from BAI import environment, solver, analysis"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 3,
            "metadata": {},
            "outputs": [],
            "source": [
                "plt.rcParams['figure.figsize'] = [10, 6]"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# Utilities"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 4,
            "metadata": {},
            "outputs": [],
            "source": [
                "# http://blog.bogatron.net/blog/2014/02/02/visualizing-dirichlet-distributions/\n",
                "# https://chart-studio.plotly.com/~david_avakian/14.embed\n",
                "import numpy as np\n",
                "import matplotlib.pyplot as plt\n",
                "import matplotlib.tri as tri\n",
                "\n",
                "corners = np.array([[0, 0], [1, 0], [0.5, 0.75**0.5]])\n",
                "AREA = 0.5 * 1 * 0.75**0.5\n",
                "triangle = tri.Triangulation(corners[:, 0], corners[:, 1])\n",
                "\n",
                "# For each corner of the triangle, the pair of other corners\n",
                "pairs = [corners[np.roll(range(3), -i)[1:]] for i in range(3)]\n",
                "# The area of the triangle formed by point xy and another pair or points\n",
                "tri_area = lambda xy, pair: 0.5 * np.linalg.norm(np.cross(*(pair - xy)))\n",
                "\n",
                "def xy2bc(xy, tol=1.e-4):\n",
                "    '''Converts 2D Cartesian coordinates to barycentric.'''\n",
                "    coords = np.array([tri_area(xy, p) for p in pairs]) / AREA\n",
                "    return np.clip(coords, tol, 1.0 - tol)\n",
                "\n",
                "def bc2xy(bc_coords, tol=1.e-4):\n",
                "    '''Converts barycentric to 2D Cartesian coordinates'''\n",
                "    bc_coords = np.clip(bc_coords, tol, 1.0 - tol)\n",
                "    xy_coords = corners.T.dot(bc_coords)\n",
                "    return xy_coords\n",
                "\n",
                "class Dirichlet(object):\n",
                "    def __init__(self, alpha):\n",
                "        from math import gamma\n",
                "        from operator import mul\n",
                "        self._alpha = np.array(alpha)\n",
                "        self._coef = gamma(np.sum(self._alpha)) / \\\n",
                "                           np.multiply.reduce([gamma(a) for a in self._alpha])\n",
                "    def pdf(self, x):\n",
                "        '''Returns pdf value for `x`.'''\n",
                "        from operator import mul\n",
                "        return self._coef * np.multiply.reduce([xx ** (aa - 1)\n",
                "                                               for (xx, aa)in zip(x, self._alpha)])"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 5,
            "metadata": {},
            "outputs": [],
            "source": [
                "def draw_pdf_contours(dist, nlevels=200, subdiv=8, samples=None,**kwargs):\n",
                "    import math\n",
                "\n",
                "    refiner = tri.UniformTriRefiner(triangle)\n",
                "    trimesh = refiner.refine_triangulation(subdiv=subdiv)\n",
                "    pvals = [dist.pdf(xy2bc(xy)) for xy in zip(trimesh.x, trimesh.y)]\n",
                "\n",
                "    plt.tricontourf(trimesh, pvals, nlevels, cmap='jet', **kwargs)\n",
                "    plt.axis('equal')\n",
                "    plt.xlim(0, 1)\n",
                "    plt.ylim(0, 0.75**0.5)\n",
                "    plt.colorbar()\n",
                "    plt.axis('off')\n",
                "    plt.title(r'Distribution of $(\\alpha_1,\\alpha_2,\\alpha_3)$', fontsize=25, usetex = True);\n",
                "    plt.text(-0.06, 0.01, r'$\\alpha_1$', fontsize=20);\n",
                "    plt.text(1.0, 0.01, r'$\\alpha_2$', fontsize=20);\n",
                "    plt.text(0.52, 0.83, r'$\\alpha_3$', fontsize=20);\n",
                "\n",
                "    if samples is not None:\n",
                "        points = np.array([bc2xy(bc) for bc in samples])\n",
                "        plt.scatter(points[:,0], points[:,1], alpha=0.2, s=1, c='grey');"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 6,
            "metadata": {},
            "outputs": [],
            "source": [
                "def draw_sample_contours(dist, nlevels=200, subdiv=8, samples=None,**kwargs):\n",
                "    import math\n",
                "\n",
                "    plt.plot((0, 0.5), (0, 0.87), marker = 'o', color='black')\n",
                "    plt.plot((0, 1), (0, 0), marker = 'o', color='black')\n",
                "    plt.plot((1, 0.5), (0, 0.87), marker = 'o', color='black')\n",
                "\n",
                "    plt.axis('equal')\n",
                "    plt.xlim(0, 1)\n",
                "    plt.ylim(0, 0.75**0.5)\n",
                "    # plt.colorbar()\n",
                "    plt.axis('off')\n",
                "    plt.title(r'Distribution of $(\\alpha_1,\\alpha_2,\\alpha_3)$', fontsize=25, usetex = True);\n",
                "    plt.text(-0.06, 0.01, r'$\\alpha_1$', fontsize=20);\n",
                "    plt.text(1.0, 0.01, r'$\\alpha_2$', fontsize=20);\n",
                "    plt.text(0.52, 0.83, r'$\\alpha_3$', fontsize=20);\n",
                "\n",
                "    if samples is not None:\n",
                "        points = np.array([bc2xy(bc) for bc in samples])\n",
                "        plt.scatter(points[:,0], points[:,1], alpha=1, s=1, c='grey');"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# Simulation Setup"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 29,
            "metadata": {},
            "outputs": [],
            "source": [
                "K = 3\n",
                "K_H0 = 2\n",
                "gamma = 0.01\n",
                "n_parallels = 100000\n",
                "n_batches = 20\n",
                "batch_func = environment.func_constant_batch(300)\n",
                "variance = [1 for i in range(K)]\n",
                "\n",
                "thetas = [0.25, 0.25, 0]\n",
                "reward_func_null = environment.func_gaussian_reward(thetas, variance)\n",
                "bandit_null = environment.Bandit(K=K, reward_func=reward_func_null, batch_func=batch_func)\n",
                "\n",
                "bandit = bandit_null"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 8,
            "metadata": {},
            "outputs": [],
            "source": [
                "eta = 1"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# UNIF"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 9,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    null_vs_alter = 0\n",
                "    \n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        # optimal_odds = [wb_optimal_probs[i] / (1 - wb_optimal_probs[i]) if wb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        # sampling_probs = [wb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        # sampling_probs = [nb_optimal_probs[i] / np.sum(nb_optimal_probs) for i in range(K)]\n",
                "        # sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_UNIF = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 10,
            "metadata": {},
            "outputs": [
                {
                    "data": {
                        "text/html": [
                            "<div>\n",
                            "<style scoped>\n",
                            "    .dataframe tbody tr th:only-of-type {\n",
                            "        vertical-align: middle;\n",
                            "    }\n",
                            "\n",
                            "    .dataframe tbody tr th {\n",
                            "        vertical-align: top;\n",
                            "    }\n",
                            "\n",
                            "    .dataframe thead th {\n",
                            "        text-align: right;\n",
                            "    }\n",
                            "</style>\n",
                            "<table border=\"1\" class=\"dataframe\">\n",
                            "  <thead>\n",
                            "    <tr style=\"text-align: right;\">\n",
                            "      <th></th>\n",
                            "      <th>null_vs_alter</th>\n",
                            "      <th>batch_idx</th>\n",
                            "      <th>mean_prob_1</th>\n",
                            "      <th>var_prob_1</th>\n",
                            "      <th>mean_prob_2</th>\n",
                            "      <th>var_prob_2</th>\n",
                            "      <th>mean_prob_3</th>\n",
                            "      <th>var_prob_3</th>\n",
                            "      <th>alpha_0</th>\n",
                            "      <th>alpha_1</th>\n",
                            "      <th>alpha_2</th>\n",
                            "      <th>alpha_3</th>\n",
                            "    </tr>\n",
                            "  </thead>\n",
                            "  <tbody>\n",
                            "    <tr>\n",
                            "      <th>0</th>\n",
                            "      <td>0</td>\n",
                            "      <td>0</td>\n",
                            "      <td>0.404548</td>\n",
                            "      <td>0.082464</td>\n",
                            "      <td>0.405389</td>\n",
                            "      <td>0.082733</td>\n",
                            "      <td>0.190063</td>\n",
                            "      <td>0.046529</td>\n",
                            "      <td>1.921155</td>\n",
                            "      <td>0.777199</td>\n",
                            "      <td>0.778815</td>\n",
                            "      <td>0.365141</td>\n",
                            "    </tr>\n",
                            "    <tr>\n",
                            "      <th>1</th>\n",
                            "      <td>0</td>\n",
                            "      <td>1</td>\n",
                            "      <td>0.426623</td>\n",
                            "      <td>0.080333</td>\n",
                            "      <td>0.427326</td>\n",
                            "      <td>0.080540</td>\n",
                            "      <td>0.146051</td>\n",
                            "      <td>0.033691</td>\n",
                            "      <td>2.045032</td>\n",
                            "      <td>0.872458</td>\n",
                            "      <td>0.873895</td>\n",
                            "      <td>0.298679</td>\n",
                            "    </tr>\n",
                            "    <tr>\n",
                            "      <th>2</th>\n",
                            "      <td>0</td>\n",
                            "      <td>2</td>\n",
                            "      <td>0.441764</td>\n",
                            "      <td>0.080241</td>\n",
                            "      <td>0.441432</td>\n",
                            "      <td>0.080139</td>\n",
                            "      <td>0.116804</td>\n",
                            "      <td>0.025852</td>\n",
                            "      <td>2.073364</td>\n",
                            "      <td>0.915938</td>\n",
                            "      <td>0.915249</td>\n",
                            "      <td>0.242178</td>\n",
                            "    </tr>\n",
                            "    <tr>\n",
                            "      <th>3</th>\n",
                            "      <td>0</td>\n",
                            "      <td>3</td>\n",
                            "      <td>0.452759</td>\n",
                            "      <td>0.080409</td>\n",
                            "      <td>0.451896</td>\n",
                            "      <td>0.080221</td>\n",
                            "      <td>0.095345</td>\n",
                            "      <td>0.020080</td>\n",
                            "      <td>2.081335</td>\n",
                            "      <td>0.942342</td>\n",
                            "      <td>0.940547</td>\n",
                            "      <td>0.198446</td>\n",
                            "    </tr>\n",
                            "    <tr>\n",
                            "      <th>4</th>\n",
                            "      <td>0</td>\n",
                            "      <td>4</td>\n",
                            "      <td>0.460456</td>\n",
                            "      <td>0.080646</td>\n",
                            "      <td>0.460155</td>\n",
                            "      <td>0.080573</td>\n",
                            "      <td>0.079389</td>\n",
                            "      <td>0.016116</td>\n",
                            "      <td>2.080559</td>\n",
                            "      <td>0.958005</td>\n",
                            "      <td>0.957380</td>\n",
                            "      <td>0.165173</td>\n",
                            "    </tr>\n",
                            "    <tr>\n",
                            "      <th>5</th>\n",
                            "      <td>0</td>\n",
                            "      <td>5</td>\n",
                            "      <td>0.466596</td>\n",
                            "      <td>0.080929</td>\n",
                            "      <td>0.466971</td>\n",
                            "      <td>0.080909</td>\n",
                            "      <td>0.066433</td>\n",
                            "      <td>0.012923</td>\n",
                            "      <td>2.075351</td>\n",
                            "      <td>0.968351</td>\n",
                            "      <td>0.969129</td>\n",
                            "      <td>0.137872</td>\n",
                            "    </tr>\n",
                            "    <tr>\n",
                            "      <th>6</th>\n",
                            "      <td>0</td>\n",
                            "      <td>6</td>\n",
                            "      <td>0.471829</td>\n",
                            "      <td>0.081137</td>\n",
                            "      <td>0.471781</td>\n",
                            "      <td>0.081077</td>\n",
                            "      <td>0.056391</td>\n",
                            "      <td>0.010582</td>\n",
                            "      <td>2.071438</td>\n",
                            "      <td>0.977364</td>\n",
                            "      <td>0.977264</td>\n",
                            "      <td>0.116810</td>\n",
                            "    </tr>\n",
                            "    <tr>\n",
                            "      <th>7</th>\n",
                            "      <td>0</td>\n",
                            "      <td>7</td>\n",
                            "      <td>0.476444</td>\n",
                            "      <td>0.081341</td>\n",
                            "      <td>0.475482</td>\n",
                            "      <td>0.081218</td>\n",
                            "      <td>0.048074</td>\n",
                            "      <td>0.008629</td>\n",
                            "      <td>2.066656</td>\n",
                            "      <td>0.984645</td>\n",
                            "      <td>0.982658</td>\n",
                            "      <td>0.099353</td>\n",
                            "    </tr>\n",
                            "    <tr>\n",
                            "      <th>8</th>\n",
                            "      <td>0</td>\n",
                            "      <td>8</td>\n",
                            "      <td>0.479664</td>\n",
                            "      <td>0.081615</td>\n",
                            "      <td>0.479151</td>\n",
                            "      <td>0.081567</td>\n",
                            "      <td>0.041185</td>\n",
                            "      <td>0.007150</td>\n",
                            "      <td>2.058100</td>\n",
                            "      <td>0.987196</td>\n",
                            "      <td>0.986141</td>\n",
                            "      <td>0.084763</td>\n",
                            "    </tr>\n",
                            "    <tr>\n",
                            "      <th>9</th>\n",
                            "      <td>0</td>\n",
                            "      <td>9</td>\n",
                            "      <td>0.483299</td>\n",
                            "      <td>0.081784</td>\n",
                            "      <td>0.481484</td>\n",
                            "      <td>0.081721</td>\n",
                            "      <td>0.035217</td>\n",
                            "      <td>0.005868</td>\n",
                            "      <td>2.053430</td>\n",
                            "      <td>0.992420</td>\n",
                            "      <td>0.988695</td>\n",
                            "      <td>0.072316</td>\n",
                            "    </tr>\n",
                            "    <tr>\n",
                            "      <th>10</th>\n",
                            "      <td>0</td>\n",
                            "      <td>10</td>\n",
                            "      <td>0.485542</td>\n",
                            "      <td>0.081842</td>\n",
                            "      <td>0.484116</td>\n",
                            "      <td>0.081856</td>\n",
                            "      <td>0.030342</td>\n",
                            "      <td>0.004835</td>\n",
                            "      <td>2.052130</td>\n",
                            "      <td>0.996396</td>\n",
                            "      <td>0.993468</td>\n",
                            "      <td>0.062266</td>\n",
                            "    </tr>\n",
                            "    <tr>\n",
                            "      <th>11</th>\n",
                            "      <td>0</td>\n",
                            "      <td>11</td>\n",
                            "      <td>0.487583</td>\n",
                            "      <td>0.081985</td>\n",
                            "      <td>0.486287</td>\n",
                            "      <td>0.082017</td>\n",
                            "      <td>0.026130</td>\n",
                            "      <td>0.003940</td>\n",
                            "      <td>2.047439</td>\n",
                            "      <td>0.998297</td>\n",
                            "      <td>0.995643</td>\n",
                            "      <td>0.053499</td>\n",
                            "    </tr>\n",
                            "    <tr>\n",
                            "      <th>12</th>\n",
                            "      <td>0</td>\n",
                            "      <td>12</td>\n",
                            "      <td>0.489727</td>\n",
                            "      <td>0.082133</td>\n",
                            "      <td>0.487789</td>\n",
                            "      <td>0.082176</td>\n",
                            "      <td>0.022484</td>\n",
                            "      <td>0.003226</td>\n",
                            "      <td>2.042550</td>\n",
                            "      <td>1.000292</td>\n",
                            "      <td>0.996332</td>\n",
                            "      <td>0.045925</td>\n",
                            "    </tr>\n",
                            "    <tr>\n",
                            "      <th>13</th>\n",
                            "      <td>0</td>\n",
                            "      <td>13</td>\n",
                            "      <td>0.491071</td>\n",
                            "      <td>0.082300</td>\n",
                            "      <td>0.489454</td>\n",
                            "      <td>0.082373</td>\n",
                            "      <td>0.019475</td>\n",
                            "      <td>0.002679</td>\n",
                            "      <td>2.036705</td>\n",
                            "      <td>1.000167</td>\n",
                            "      <td>0.996874</td>\n",
                            "      <td>0.039664</td>\n",
                            "    </tr>\n",
                            "    <tr>\n",
                            "      <th>14</th>\n",
                            "      <td>0</td>\n",
                            "      <td>14</td>\n",
                            "      <td>0.492409</td>\n",
                            "      <td>0.082506</td>\n",
                            "      <td>0.490686</td>\n",
                            "      <td>0.082574</td>\n",
                            "      <td>0.016905</td>\n",
                            "      <td>0.002220</td>\n",
                            "      <td>2.029398</td>\n",
                            "      <td>0.999294</td>\n",
                            "      <td>0.995796</td>\n",
                            "      <td>0.034307</td>\n",
                            "    </tr>\n",
                            "    <tr>\n",
                            "      <th>15</th>\n",
                            "      <td>0</td>\n",
                            "      <td>15</td>\n",
                            "      <td>0.493410</td>\n",
                            "      <td>0.082401</td>\n",
                            "      <td>0.491886</td>\n",
                            "      <td>0.082432</td>\n",
                            "      <td>0.014704</td>\n",
                            "      <td>0.001846</td>\n",
                            "      <td>2.033404</td>\n",
                            "      <td>1.003302</td>\n",
                            "      <td>1.000203</td>\n",
                            "      <td>0.029899</td>\n",
                            "    </tr>\n",
                            "    <tr>\n",
                            "      <th>16</th>\n",
                            "      <td>0</td>\n",
                            "      <td>16</td>\n",
                            "      <td>0.494066</td>\n",
                            "      <td>0.082596</td>\n",
                            "      <td>0.493138</td>\n",
                            "      <td>0.082655</td>\n",
                            "      <td>0.012796</td>\n",
                            "      <td>0.001531</td>\n",
                            "      <td>2.026360</td>\n",
                            "      <td>1.001156</td>\n",
                            "      <td>0.999274</td>\n",
                            "      <td>0.025930</td>\n",
                            "    </tr>\n",
                            "    <tr>\n",
                            "      <th>17</th>\n",
                            "      <td>0</td>\n",
                            "      <td>17</td>\n",
                            "      <td>0.495117</td>\n",
                            "      <td>0.082700</td>\n",
                            "      <td>0.493744</td>\n",
                            "      <td>0.082748</td>\n",
                            "      <td>0.011139</td>\n",
                            "      <td>0.001271</td>\n",
                            "      <td>2.022701</td>\n",
                            "      <td>1.001474</td>\n",
                            "      <td>0.998696</td>\n",
                            "      <td>0.022531</td>\n",
                            "    </tr>\n",
                            "    <tr>\n",
                            "      <th>18</th>\n",
                            "      <td>0</td>\n",
                            "      <td>18</td>\n",
                            "      <td>0.496285</td>\n",
                            "      <td>0.082775</td>\n",
                            "      <td>0.494029</td>\n",
                            "      <td>0.082809</td>\n",
                            "      <td>0.009686</td>\n",
                            "      <td>0.001058</td>\n",
                            "      <td>2.020081</td>\n",
                            "      <td>1.002536</td>\n",
                            "      <td>0.997978</td>\n",
                            "      <td>0.019567</td>\n",
                            "    </tr>\n",
                            "    <tr>\n",
                            "      <th>19</th>\n",
                            "      <td>0</td>\n",
                            "      <td>19</td>\n",
                            "      <td>0.497076</td>\n",
                            "      <td>0.082782</td>\n",
                            "      <td>0.494452</td>\n",
                            "      <td>0.082810</td>\n",
                            "      <td>0.008473</td>\n",
                            "      <td>0.000883</td>\n",
                            "      <td>2.019886</td>\n",
                            "      <td>1.004036</td>\n",
                            "      <td>0.998736</td>\n",
                            "      <td>0.017114</td>\n",
                            "    </tr>\n",
                            "  </tbody>\n",
                            "</table>\n",
                            "</div>"
                        ],
                        "text/plain": [
                            "    null_vs_alter  batch_idx  mean_prob_1  var_prob_1  mean_prob_2  \\\n",
                            "0               0          0     0.404548    0.082464     0.405389   \n",
                            "1               0          1     0.426623    0.080333     0.427326   \n",
                            "2               0          2     0.441764    0.080241     0.441432   \n",
                            "3               0          3     0.452759    0.080409     0.451896   \n",
                            "4               0          4     0.460456    0.080646     0.460155   \n",
                            "5               0          5     0.466596    0.080929     0.466971   \n",
                            "6               0          6     0.471829    0.081137     0.471781   \n",
                            "7               0          7     0.476444    0.081341     0.475482   \n",
                            "8               0          8     0.479664    0.081615     0.479151   \n",
                            "9               0          9     0.483299    0.081784     0.481484   \n",
                            "10              0         10     0.485542    0.081842     0.484116   \n",
                            "11              0         11     0.487583    0.081985     0.486287   \n",
                            "12              0         12     0.489727    0.082133     0.487789   \n",
                            "13              0         13     0.491071    0.082300     0.489454   \n",
                            "14              0         14     0.492409    0.082506     0.490686   \n",
                            "15              0         15     0.493410    0.082401     0.491886   \n",
                            "16              0         16     0.494066    0.082596     0.493138   \n",
                            "17              0         17     0.495117    0.082700     0.493744   \n",
                            "18              0         18     0.496285    0.082775     0.494029   \n",
                            "19              0         19     0.497076    0.082782     0.494452   \n",
                            "\n",
                            "    var_prob_2  mean_prob_3  var_prob_3   alpha_0   alpha_1   alpha_2  \\\n",
                            "0     0.082733     0.190063    0.046529  1.921155  0.777199  0.778815   \n",
                            "1     0.080540     0.146051    0.033691  2.045032  0.872458  0.873895   \n",
                            "2     0.080139     0.116804    0.025852  2.073364  0.915938  0.915249   \n",
                            "3     0.080221     0.095345    0.020080  2.081335  0.942342  0.940547   \n",
                            "4     0.080573     0.079389    0.016116  2.080559  0.958005  0.957380   \n",
                            "5     0.080909     0.066433    0.012923  2.075351  0.968351  0.969129   \n",
                            "6     0.081077     0.056391    0.010582  2.071438  0.977364  0.977264   \n",
                            "7     0.081218     0.048074    0.008629  2.066656  0.984645  0.982658   \n",
                            "8     0.081567     0.041185    0.007150  2.058100  0.987196  0.986141   \n",
                            "9     0.081721     0.035217    0.005868  2.053430  0.992420  0.988695   \n",
                            "10    0.081856     0.030342    0.004835  2.052130  0.996396  0.993468   \n",
                            "11    0.082017     0.026130    0.003940  2.047439  0.998297  0.995643   \n",
                            "12    0.082176     0.022484    0.003226  2.042550  1.000292  0.996332   \n",
                            "13    0.082373     0.019475    0.002679  2.036705  1.000167  0.996874   \n",
                            "14    0.082574     0.016905    0.002220  2.029398  0.999294  0.995796   \n",
                            "15    0.082432     0.014704    0.001846  2.033404  1.003302  1.000203   \n",
                            "16    0.082655     0.012796    0.001531  2.026360  1.001156  0.999274   \n",
                            "17    0.082748     0.011139    0.001271  2.022701  1.001474  0.998696   \n",
                            "18    0.082809     0.009686    0.001058  2.020081  1.002536  0.997978   \n",
                            "19    0.082810     0.008473    0.000883  2.019886  1.004036  0.998736   \n",
                            "\n",
                            "     alpha_3  \n",
                            "0   0.365141  \n",
                            "1   0.298679  \n",
                            "2   0.242178  \n",
                            "3   0.198446  \n",
                            "4   0.165173  \n",
                            "5   0.137872  \n",
                            "6   0.116810  \n",
                            "7   0.099353  \n",
                            "8   0.084763  \n",
                            "9   0.072316  \n",
                            "10  0.062266  \n",
                            "11  0.053499  \n",
                            "12  0.045925  \n",
                            "13  0.039664  \n",
                            "14  0.034307  \n",
                            "15  0.029899  \n",
                            "16  0.025930  \n",
                            "17  0.022531  \n",
                            "18  0.019567  \n",
                            "19  0.017114  "
                        ]
                    },
                    "execution_count": 10,
                    "metadata": {},
                    "output_type": "execute_result"
                }
            ],
            "source": [
                "alpha_analysis = df_UNIF.groupby(['null_vs_alter', 'batch_idx']).apply(\n",
                "    lambda x: pd.Series([\n",
                "        np.mean(x.optimal_prob_wb[x.arm_idx == 0]),\n",
                "        np.var(x.optimal_prob_wb[x.arm_idx == 0]),\n",
                "        np.mean(x.optimal_prob_wb[x.arm_idx == 1]),\n",
                "        np.var(x.optimal_prob_wb[x.arm_idx == 1]),\n",
                "        np.mean(x.optimal_prob_wb[x.arm_idx == 2]),\n",
                "        np.var(x.optimal_prob_wb[x.arm_idx == 2]),\n",
                "    ])\n",
                ").rename(columns={\n",
                "    0:'mean_prob_1',1:'var_prob_1',\n",
                "    2:'mean_prob_2',3:'var_prob_2',\n",
                "    4:'mean_prob_3',5:'var_prob_3',\n",
                "}).reset_index()\n",
                "\n",
                "alpha_analysis['alpha_0'] = alpha_analysis.mean_prob_1 * (1 - alpha_analysis.mean_prob_1) / alpha_analysis.var_prob_1 - 1\n",
                "alpha_analysis['alpha_1'] = alpha_analysis.mean_prob_1 * alpha_analysis.alpha_0\n",
                "alpha_analysis['alpha_2'] = alpha_analysis.mean_prob_2 * alpha_analysis.alpha_0\n",
                "alpha_analysis['alpha_3'] = alpha_analysis.mean_prob_3 * alpha_analysis.alpha_0\n",
                "\n",
                "alpha_analysis"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 11,
            "metadata": {},
            "outputs": [
                {
                    "name": "stdout",
                    "output_type": "stream",
                    "text": [
                        "[1.00403636 0.99873615 0.01711388]\n"
                    ]
                },
                {
                    "data": {
                        "image/png": "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",
                        "text/plain": [
                            "<Figure size 720x432 with 1 Axes>"
                        ]
                    },
                    "metadata": {
                        "needs_background": "light"
                    },
                    "output_type": "display_data"
                }
            ],
            "source": [
                "batch_idx = 19\n",
                "\n",
                "alpha_1 = alpha_analysis.alpha_1.values\n",
                "alpha_2 = alpha_analysis.alpha_2.values\n",
                "alpha_3 = alpha_analysis.alpha_3.values\n",
                "alpha = np.array([alpha_1[batch_idx],alpha_2[batch_idx],alpha_3[batch_idx]])\n",
                "print(alpha)\n",
                "\n",
                "sim_values = list(df_UNIF.query(\"batch_idx=={}\".format(batch_idx)).groupby('parallel_idx').apply(lambda x: x.optimal_prob_wb.tolist()))\n",
                "\n",
                "draw_sample_contours(Dirichlet(alpha), subdiv=4, samples=sim_values, alpha=0.8)"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 13,
            "metadata": {},
            "outputs": [
                {
                    "name": "stdout",
                    "output_type": "stream",
                    "text": [
                        "1.0040363632059601 1.0158500323700372\n"
                    ]
                },
                {
                    "data": {
                        "text/plain": [
                            "<matplotlib.legend.Legend at 0x2068a5bb0>"
                        ]
                    },
                    "execution_count": 13,
                    "metadata": {},
                    "output_type": "execute_result"
                },
                {
                    "data": {
                        "image/png": "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",
                        "text/plain": [
                            "<Figure size 720x432 with 1 Axes>"
                        ]
                    },
                    "metadata": {
                        "needs_background": "light"
                    },
                    "output_type": "display_data"
                }
            ],
            "source": [
                "from scipy.stats import beta\n",
                "# beta_a = alpha * (a0 - 2) + 1\n",
                "beta_a = alpha[0]\n",
                "beta_b = alpha[1]\n",
                "print(beta_a, beta_b)\n",
                "\n",
                "sim_values_0 = df_UNIF.query(\"arm_idx == 0 and batch_idx == {}\".format(batch_idx)).optimal_prob_wb.values\n",
                "\n",
                "plt.hist(sim_values_0, alpha=0.5, bins=50, density=True, label='Empirical Distribution');\n",
                "x_values = np.linspace(0, 1, 1000)\n",
                "plt.plot(x_values, beta.pdf(x_values, round(beta_a,1), round(beta_b, 1)), color='blue', alpha=1, lw=3, label=r'Beta({},{})'.format(round(beta_a,1), round(beta_b, 1)));\n",
                "\n",
                "plt.title(r'Marginal Distribution of $\\alpha_1$', fontsize=25, usetex = True);\n",
                "plt.xlabel(r'Posterior Optimal Probability $\\alpha_1$', fontsize=25);\n",
                "plt.ylabel(r'Density of Probability', fontsize=25)\n",
                "plt.legend(fontsize=20, loc='lower left')\n",
                "# plt.legend(fontsize=20, loc='upper right')"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# NBTS"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 30,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    bandit_choice = 0\n",
                "    \n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        # optimal_odds = [wb_optimal_probs[i] / (1 - wb_optimal_probs[i]) if wb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        # sampling_probs = [wb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        sampling_probs = [nb_optimal_probs[i] / np.sum(nb_optimal_probs) for i in range(K)]\n",
                "        sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_NBTS = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 31,
            "metadata": {},
            "outputs": [
                {
                    "data": {
                        "text/html": [
                            "<div>\n",
                            "<style scoped>\n",
                            "    .dataframe tbody tr th:only-of-type {\n",
                            "        vertical-align: middle;\n",
                            "    }\n",
                            "\n",
                            "    .dataframe tbody tr th {\n",
                            "        vertical-align: top;\n",
                            "    }\n",
                            "\n",
                            "    .dataframe thead th {\n",
                            "        text-align: right;\n",
                            "    }\n",
                            "</style>\n",
                            "<table border=\"1\" class=\"dataframe\">\n",
                            "  <thead>\n",
                            "    <tr style=\"text-align: right;\">\n",
                            "      <th></th>\n",
                            "      <th>null_vs_alter</th>\n",
                            "      <th>batch_idx</th>\n",
                            "      <th>mean_prob_1</th>\n",
                            "      <th>var_prob_1</th>\n",
                            "      <th>mean_prob_2</th>\n",
                            "      <th>var_prob_2</th>\n",
                            "      <th>mean_prob_3</th>\n",
                            "      <th>var_prob_3</th>\n",
                            "      <th>alpha_0</th>\n",
                            "      <th>alpha_1</th>\n",
                            "      <th>alpha_2</th>\n",
                            "      <th>alpha_3</th>\n",
                            "    </tr>\n",
                            "  </thead>\n",
                            "  <tbody>\n",
                            "    <tr>\n",
                            "      <th>0</th>\n",
                            "      <td>0</td>\n",
                            "      <td>0</td>\n",
                            "      <td>0.481941</td>\n",
                            "      <td>0.082309</td>\n",
                            "      <td>0.483362</td>\n",
                            "      <td>0.082445</td>\n",
                            "      <td>0.034697</td>\n",
                            "      <td>0.005749</td>\n",
                            "      <td>2.033361</td>\n",
                            "      <td>0.979960</td>\n",
                            "      <td>0.982849</td>\n",
                            "      <td>0.070552</td>\n",
                            "    </tr>\n",
                            "    <tr>\n",
                            "      <th>1</th>\n",
                            "      <td>0</td>\n",
                            "      <td>1</td>\n",
                            "      <td>0.490667</td>\n",
                            "      <td>0.086172</td>\n",
                            "      <td>0.491603</td>\n",
                            "      <td>0.086213</td>\n",
                            "      <td>0.017729</td>\n",
                            "      <td>0.001575</td>\n",
                            "      <td>1.900155</td>\n",
                            "      <td>0.932344</td>\n",
                            "      <td>0.934122</td>\n",
                            "      <td>0.033688</td>\n",
                            "    </tr>\n",
                            "    <tr>\n",
                            "      <th>2</th>\n",
                            "      <td>0</td>\n",
                            "      <td>2</td>\n",
                            "      <td>0.494322</td>\n",
                            "      <td>0.090629</td>\n",
                            "      <td>0.494220</td>\n",
                            "      <td>0.090635</td>\n",
                            "      <td>0.011458</td>\n",
                            "      <td>0.000618</td>\n",
                            "      <td>1.758130</td>\n",
                            "      <td>0.869082</td>\n",
                            "      <td>0.868904</td>\n",
                            "      <td>0.020144</td>\n",
                            "    </tr>\n",
                            "    <tr>\n",
                            "      <th>3</th>\n",
                            "      <td>0</td>\n",
                            "      <td>3</td>\n",
                            "      <td>0.494737</td>\n",
                            "      <td>0.093646</td>\n",
                            "      <td>0.496704</td>\n",
                            "      <td>0.093682</td>\n",
                            "      <td>0.008559</td>\n",
                            "      <td>0.000337</td>\n",
                            "      <td>1.669345</td>\n",
                            "      <td>0.825887</td>\n",
                            "      <td>0.829170</td>\n",
                            "      <td>0.014289</td>\n",
                            "    </tr>\n",
                            "    <tr>\n",
                            "      <th>4</th>\n",
                            "      <td>0</td>\n",
                            "      <td>4</td>\n",
                            "      <td>0.495621</td>\n",
                            "      <td>0.095717</td>\n",
                            "      <td>0.497465</td>\n",
                            "      <td>0.095736</td>\n",
                            "      <td>0.006915</td>\n",
                            "      <td>0.000211</td>\n",
                            "      <td>1.611663</td>\n",
                            "      <td>0.798773</td>\n",
                            "      <td>0.801745</td>\n",
                            "      <td>0.011144</td>\n",
                            "    </tr>\n",
                            "    <tr>\n",
                            "      <th>5</th>\n",
                            "      <td>0</td>\n",
                            "      <td>5</td>\n",
                            "      <td>0.495934</td>\n",
                            "      <td>0.097536</td>\n",
                            "      <td>0.498299</td>\n",
                            "      <td>0.097560</td>\n",
                            "      <td>0.005767</td>\n",
                            "      <td>0.000140</td>\n",
                            "      <td>1.562974</td>\n",
                            "      <td>0.775132</td>\n",
                            "      <td>0.778828</td>\n",
                            "      <td>0.009013</td>\n",
                            "    </tr>\n",
                            "    <tr>\n",
                            "      <th>6</th>\n",
                            "      <td>0</td>\n",
                            "      <td>6</td>\n",
                            "      <td>0.496542</td>\n",
                            "      <td>0.098470</td>\n",
                            "      <td>0.498458</td>\n",
                            "      <td>0.098487</td>\n",
                            "      <td>0.004999</td>\n",
                            "      <td>0.000105</td>\n",
                            "      <td>1.538731</td>\n",
                            "      <td>0.764045</td>\n",
                            "      <td>0.766993</td>\n",
                            "      <td>0.007692</td>\n",
                            "    </tr>\n",
                            "    <tr>\n",
                            "      <th>7</th>\n",
                            "      <td>0</td>\n",
                            "      <td>7</td>\n",
                            "      <td>0.496775</td>\n",
                            "      <td>0.099561</td>\n",
                            "      <td>0.498812</td>\n",
                            "      <td>0.099569</td>\n",
                            "      <td>0.004413</td>\n",
                            "      <td>0.000082</td>\n",
                            "      <td>1.510908</td>\n",
                            "      <td>0.750582</td>\n",
                            "      <td>0.753659</td>\n",
                            "      <td>0.006668</td>\n",
                            "    </tr>\n",
                            "    <tr>\n",
                            "      <th>8</th>\n",
                            "      <td>0</td>\n",
                            "      <td>8</td>\n",
                            "      <td>0.496655</td>\n",
                            "      <td>0.100220</td>\n",
                            "      <td>0.499408</td>\n",
                            "      <td>0.100230</td>\n",
                            "      <td>0.003937</td>\n",
                            "      <td>0.000064</td>\n",
                            "      <td>1.494401</td>\n",
                            "      <td>0.742202</td>\n",
                            "      <td>0.746316</td>\n",
                            "      <td>0.005883</td>\n",
                            "    </tr>\n",
                            "    <tr>\n",
                            "      <th>9</th>\n",
                            "      <td>0</td>\n",
                            "      <td>9</td>\n",
                            "      <td>0.496999</td>\n",
                            "      <td>0.101010</td>\n",
                            "      <td>0.499460</td>\n",
                            "      <td>0.101022</td>\n",
                            "      <td>0.003541</td>\n",
                            "      <td>0.000051</td>\n",
                            "      <td>1.474924</td>\n",
                            "      <td>0.733035</td>\n",
                            "      <td>0.736665</td>\n",
                            "      <td>0.005223</td>\n",
                            "    </tr>\n",
                            "    <tr>\n",
                            "      <th>10</th>\n",
                            "      <td>0</td>\n",
                            "      <td>10</td>\n",
                            "      <td>0.497465</td>\n",
                            "      <td>0.101608</td>\n",
                            "      <td>0.499301</td>\n",
                            "      <td>0.101617</td>\n",
                            "      <td>0.003234</td>\n",
                            "      <td>0.000044</td>\n",
                            "      <td>1.460376</td>\n",
                            "      <td>0.726486</td>\n",
                            "      <td>0.729168</td>\n",
                            "      <td>0.004722</td>\n",
                            "    </tr>\n",
                            "    <tr>\n",
                            "      <th>11</th>\n",
                            "      <td>0</td>\n",
                            "      <td>11</td>\n",
                            "      <td>0.497692</td>\n",
                            "      <td>0.102074</td>\n",
                            "      <td>0.499346</td>\n",
                            "      <td>0.102080</td>\n",
                            "      <td>0.002962</td>\n",
                            "      <td>0.000036</td>\n",
                            "      <td>1.449153</td>\n",
                            "      <td>0.721232</td>\n",
                            "      <td>0.723629</td>\n",
                            "      <td>0.004292</td>\n",
                            "    </tr>\n",
                            "    <tr>\n",
                            "      <th>12</th>\n",
                            "      <td>0</td>\n",
                            "      <td>12</td>\n",
                            "      <td>0.497835</td>\n",
                            "      <td>0.102369</td>\n",
                            "      <td>0.499424</td>\n",
                            "      <td>0.102379</td>\n",
                            "      <td>0.002741</td>\n",
                            "      <td>0.000031</td>\n",
                            "      <td>1.442109</td>\n",
                            "      <td>0.717932</td>\n",
                            "      <td>0.720224</td>\n",
                            "      <td>0.003953</td>\n",
                            "    </tr>\n",
                            "    <tr>\n",
                            "      <th>13</th>\n",
                            "      <td>0</td>\n",
                            "      <td>13</td>\n",
                            "      <td>0.497896</td>\n",
                            "      <td>0.102773</td>\n",
                            "      <td>0.499578</td>\n",
                            "      <td>0.102777</td>\n",
                            "      <td>0.002526</td>\n",
                            "      <td>0.000027</td>\n",
                            "      <td>1.432513</td>\n",
                            "      <td>0.713243</td>\n",
                            "      <td>0.715652</td>\n",
                            "      <td>0.003619</td>\n",
                            "    </tr>\n",
                            "    <tr>\n",
                            "      <th>14</th>\n",
                            "      <td>0</td>\n",
                            "      <td>14</td>\n",
                            "      <td>0.497728</td>\n",
                            "      <td>0.103109</td>\n",
                            "      <td>0.499937</td>\n",
                            "      <td>0.103103</td>\n",
                            "      <td>0.002335</td>\n",
                            "      <td>0.000023</td>\n",
                            "      <td>1.424558</td>\n",
                            "      <td>0.709042</td>\n",
                            "      <td>0.712189</td>\n",
                            "      <td>0.003327</td>\n",
                            "    </tr>\n",
                            "    <tr>\n",
                            "      <th>15</th>\n",
                            "      <td>0</td>\n",
                            "      <td>15</td>\n",
                            "      <td>0.498053</td>\n",
                            "      <td>0.103477</td>\n",
                            "      <td>0.499756</td>\n",
                            "      <td>0.103471</td>\n",
                            "      <td>0.002191</td>\n",
                            "      <td>0.000021</td>\n",
                            "      <td>1.415956</td>\n",
                            "      <td>0.705221</td>\n",
                            "      <td>0.707633</td>\n",
                            "      <td>0.003102</td>\n",
                            "    </tr>\n",
                            "    <tr>\n",
                            "      <th>16</th>\n",
                            "      <td>0</td>\n",
                            "      <td>16</td>\n",
                            "      <td>0.497910</td>\n",
                            "      <td>0.103687</td>\n",
                            "      <td>0.500042</td>\n",
                            "      <td>0.103682</td>\n",
                            "      <td>0.002048</td>\n",
                            "      <td>0.000018</td>\n",
                            "      <td>1.411055</td>\n",
                            "      <td>0.702578</td>\n",
                            "      <td>0.705587</td>\n",
                            "      <td>0.002890</td>\n",
                            "    </tr>\n",
                            "    <tr>\n",
                            "      <th>17</th>\n",
                            "      <td>0</td>\n",
                            "      <td>17</td>\n",
                            "      <td>0.497859</td>\n",
                            "      <td>0.103855</td>\n",
                            "      <td>0.500212</td>\n",
                            "      <td>0.103846</td>\n",
                            "      <td>0.001929</td>\n",
                            "      <td>0.000017</td>\n",
                            "      <td>1.407150</td>\n",
                            "      <td>0.700562</td>\n",
                            "      <td>0.703873</td>\n",
                            "      <td>0.002715</td>\n",
                            "    </tr>\n",
                            "    <tr>\n",
                            "      <th>18</th>\n",
                            "      <td>0</td>\n",
                            "      <td>18</td>\n",
                            "      <td>0.498182</td>\n",
                            "      <td>0.104006</td>\n",
                            "      <td>0.500007</td>\n",
                            "      <td>0.103999</td>\n",
                            "      <td>0.001811</td>\n",
                            "      <td>0.000015</td>\n",
                            "      <td>1.403673</td>\n",
                            "      <td>0.699284</td>\n",
                            "      <td>0.701846</td>\n",
                            "      <td>0.002542</td>\n",
                            "    </tr>\n",
                            "    <tr>\n",
                            "      <th>19</th>\n",
                            "      <td>0</td>\n",
                            "      <td>19</td>\n",
                            "      <td>0.498610</td>\n",
                            "      <td>0.104179</td>\n",
                            "      <td>0.499687</td>\n",
                            "      <td>0.104175</td>\n",
                            "      <td>0.001703</td>\n",
                            "      <td>0.000013</td>\n",
                            "      <td>1.399706</td>\n",
                            "      <td>0.697908</td>\n",
                            "      <td>0.699415</td>\n",
                            "      <td>0.002384</td>\n",
                            "    </tr>\n",
                            "  </tbody>\n",
                            "</table>\n",
                            "</div>"
                        ],
                        "text/plain": [
                            "    null_vs_alter  batch_idx  mean_prob_1  var_prob_1  mean_prob_2  \\\n",
                            "0               0          0     0.481941    0.082309     0.483362   \n",
                            "1               0          1     0.490667    0.086172     0.491603   \n",
                            "2               0          2     0.494322    0.090629     0.494220   \n",
                            "3               0          3     0.494737    0.093646     0.496704   \n",
                            "4               0          4     0.495621    0.095717     0.497465   \n",
                            "5               0          5     0.495934    0.097536     0.498299   \n",
                            "6               0          6     0.496542    0.098470     0.498458   \n",
                            "7               0          7     0.496775    0.099561     0.498812   \n",
                            "8               0          8     0.496655    0.100220     0.499408   \n",
                            "9               0          9     0.496999    0.101010     0.499460   \n",
                            "10              0         10     0.497465    0.101608     0.499301   \n",
                            "11              0         11     0.497692    0.102074     0.499346   \n",
                            "12              0         12     0.497835    0.102369     0.499424   \n",
                            "13              0         13     0.497896    0.102773     0.499578   \n",
                            "14              0         14     0.497728    0.103109     0.499937   \n",
                            "15              0         15     0.498053    0.103477     0.499756   \n",
                            "16              0         16     0.497910    0.103687     0.500042   \n",
                            "17              0         17     0.497859    0.103855     0.500212   \n",
                            "18              0         18     0.498182    0.104006     0.500007   \n",
                            "19              0         19     0.498610    0.104179     0.499687   \n",
                            "\n",
                            "    var_prob_2  mean_prob_3  var_prob_3   alpha_0   alpha_1   alpha_2  \\\n",
                            "0     0.082445     0.034697    0.005749  2.033361  0.979960  0.982849   \n",
                            "1     0.086213     0.017729    0.001575  1.900155  0.932344  0.934122   \n",
                            "2     0.090635     0.011458    0.000618  1.758130  0.869082  0.868904   \n",
                            "3     0.093682     0.008559    0.000337  1.669345  0.825887  0.829170   \n",
                            "4     0.095736     0.006915    0.000211  1.611663  0.798773  0.801745   \n",
                            "5     0.097560     0.005767    0.000140  1.562974  0.775132  0.778828   \n",
                            "6     0.098487     0.004999    0.000105  1.538731  0.764045  0.766993   \n",
                            "7     0.099569     0.004413    0.000082  1.510908  0.750582  0.753659   \n",
                            "8     0.100230     0.003937    0.000064  1.494401  0.742202  0.746316   \n",
                            "9     0.101022     0.003541    0.000051  1.474924  0.733035  0.736665   \n",
                            "10    0.101617     0.003234    0.000044  1.460376  0.726486  0.729168   \n",
                            "11    0.102080     0.002962    0.000036  1.449153  0.721232  0.723629   \n",
                            "12    0.102379     0.002741    0.000031  1.442109  0.717932  0.720224   \n",
                            "13    0.102777     0.002526    0.000027  1.432513  0.713243  0.715652   \n",
                            "14    0.103103     0.002335    0.000023  1.424558  0.709042  0.712189   \n",
                            "15    0.103471     0.002191    0.000021  1.415956  0.705221  0.707633   \n",
                            "16    0.103682     0.002048    0.000018  1.411055  0.702578  0.705587   \n",
                            "17    0.103846     0.001929    0.000017  1.407150  0.700562  0.703873   \n",
                            "18    0.103999     0.001811    0.000015  1.403673  0.699284  0.701846   \n",
                            "19    0.104175     0.001703    0.000013  1.399706  0.697908  0.699415   \n",
                            "\n",
                            "     alpha_3  \n",
                            "0   0.070552  \n",
                            "1   0.033688  \n",
                            "2   0.020144  \n",
                            "3   0.014289  \n",
                            "4   0.011144  \n",
                            "5   0.009013  \n",
                            "6   0.007692  \n",
                            "7   0.006668  \n",
                            "8   0.005883  \n",
                            "9   0.005223  \n",
                            "10  0.004722  \n",
                            "11  0.004292  \n",
                            "12  0.003953  \n",
                            "13  0.003619  \n",
                            "14  0.003327  \n",
                            "15  0.003102  \n",
                            "16  0.002890  \n",
                            "17  0.002715  \n",
                            "18  0.002542  \n",
                            "19  0.002384  "
                        ]
                    },
                    "execution_count": 31,
                    "metadata": {},
                    "output_type": "execute_result"
                }
            ],
            "source": [
                "alpha_analysis = df_NBTS.groupby(['null_vs_alter', 'batch_idx']).apply(\n",
                "    lambda x: pd.Series([\n",
                "        np.mean(x.optimal_prob_nb[x.arm_idx == 0]),\n",
                "        np.var(x.optimal_prob_nb[x.arm_idx == 0]),\n",
                "        np.mean(x.optimal_prob_nb[x.arm_idx == 1]),\n",
                "        np.var(x.optimal_prob_nb[x.arm_idx == 1]),\n",
                "        np.mean(x.optimal_prob_nb[x.arm_idx == 2]),\n",
                "        np.var(x.optimal_prob_nb[x.arm_idx == 2]),\n",
                "    ])\n",
                ").rename(columns={\n",
                "    0:'mean_prob_1',1:'var_prob_1',\n",
                "    2:'mean_prob_2',3:'var_prob_2',\n",
                "    4:'mean_prob_3',5:'var_prob_3',\n",
                "}).reset_index()\n",
                "\n",
                "alpha_analysis['alpha_0'] = alpha_analysis.mean_prob_1 * (1 - alpha_analysis.mean_prob_1) / alpha_analysis.var_prob_1 - 1\n",
                "alpha_analysis['alpha_1'] = alpha_analysis.mean_prob_1 * alpha_analysis.alpha_0\n",
                "alpha_analysis['alpha_2'] = alpha_analysis.mean_prob_2 * alpha_analysis.alpha_0\n",
                "alpha_analysis['alpha_3'] = alpha_analysis.mean_prob_3 * alpha_analysis.alpha_0\n",
                "\n",
                "alpha_analysis"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 45,
            "metadata": {},
            "outputs": [
                {
                    "name": "stdout",
                    "output_type": "stream",
                    "text": [
                        "[0.69790782 0.69941456 0.00238392]\n"
                    ]
                },
                {
                    "data": {
                        "image/png": "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",
                        "text/plain": [
                            "<Figure size 720x432 with 1 Axes>"
                        ]
                    },
                    "metadata": {
                        "needs_background": "light"
                    },
                    "output_type": "display_data"
                }
            ],
            "source": [
                "batch_idx = 19\n",
                "\n",
                "alpha_1 = alpha_analysis.alpha_1.values\n",
                "alpha_2 = alpha_analysis.alpha_2.values\n",
                "alpha_3 = alpha_analysis.alpha_3.values\n",
                "alpha = np.array([alpha_1[batch_idx],alpha_2[batch_idx],alpha_3[batch_idx]])\n",
                "print(alpha)\n",
                "\n",
                "sim_values = list(df_NBTS.query(\"batch_idx=={}\".format(batch_idx)).groupby('parallel_idx').apply(lambda x: x.optimal_prob_nb.tolist()))\n",
                "\n",
                "draw_sample_contours(Dirichlet(alpha), subdiv=4, samples=sim_values, alpha=0.8)"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 40,
            "metadata": {},
            "outputs": [
                {
                    "name": "stdout",
                    "output_type": "stream",
                    "text": [
                        "0.6979078173626004 0.699414559200715\n"
                    ]
                },
                {
                    "data": {
                        "text/plain": [
                            "<matplotlib.legend.Legend at 0x212d3c6d0>"
                        ]
                    },
                    "execution_count": 40,
                    "metadata": {},
                    "output_type": "execute_result"
                },
                {
                    "data": {
                        "image/png": "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",
                        "text/plain": [
                            "<Figure size 720x432 with 1 Axes>"
                        ]
                    },
                    "metadata": {
                        "needs_background": "light"
                    },
                    "output_type": "display_data"
                }
            ],
            "source": [
                "from scipy.stats import beta\n",
                "# beta_a = alpha * (a0 - 2) + 1\n",
                "beta_a = alpha[0]\n",
                "beta_b = alpha[1]\n",
                "print(beta_a, beta_b)\n",
                "\n",
                "sim_values_0 = df_NBTS.query(\"arm_idx == 0 and batch_idx == {}\".format(batch_idx)).optimal_prob_nb.values\n",
                "\n",
                "plt.hist(sim_values_0, alpha=0.5, bins=50, density=True, label='Empirical Distribution');\n",
                "x_values = np.linspace(0, 1, 1000)\n",
                "plt.plot(x_values, beta.pdf(x_values, round(beta_a,1), round(beta_b, 1)), color='blue', alpha=1, lw=3, label=r'Beta({},{})'.format(round(beta_a,1), round(beta_b, 1)));\n",
                "\n",
                "plt.title(r'Marginal Distribution of $\\alpha_1$', fontsize=25, usetex = True);\n",
                "plt.xlabel(r'Posterior Optimal Probability $\\alpha_1$', fontsize=25);\n",
                "plt.ylabel(r'Density of Probability', fontsize=25)\n",
                "plt.legend(fontsize=20, loc='upper left')\n",
                "# plt.legend(fontsize=20, loc='upper right')"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# WBTS"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 18,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    bandit_choice = 0\n",
                "    \n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        # optimal_odds = [wb_optimal_probs[i] / (1 - wb_optimal_probs[i]) if wb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        # sampling_probs = [wb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        sampling_probs = [wb_optimal_probs[i] / np.sum(wb_optimal_probs) for i in range(K)]\n",
                "        sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_WBTS = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 19,
            "metadata": {},
            "outputs": [
                {
                    "data": {
                        "text/html": [
                            "<div>\n",
                            "<style scoped>\n",
                            "    .dataframe tbody tr th:only-of-type {\n",
                            "        vertical-align: middle;\n",
                            "    }\n",
                            "\n",
                            "    .dataframe tbody tr th {\n",
                            "        vertical-align: top;\n",
                            "    }\n",
                            "\n",
                            "    .dataframe thead th {\n",
                            "        text-align: right;\n",
                            "    }\n",
                            "</style>\n",
                            "<table border=\"1\" class=\"dataframe\">\n",
                            "  <thead>\n",
                            "    <tr style=\"text-align: right;\">\n",
                            "      <th></th>\n",
                            "      <th>null_vs_alter</th>\n",
                            "      <th>batch_idx</th>\n",
                            "      <th>mean_prob_1</th>\n",
                            "      <th>var_prob_1</th>\n",
                            "      <th>mean_prob_2</th>\n",
                            "      <th>var_prob_2</th>\n",
                            "      <th>mean_prob_3</th>\n",
                            "      <th>var_prob_3</th>\n",
                            "      <th>alpha_0</th>\n",
                            "      <th>alpha_1</th>\n",
                            "      <th>alpha_2</th>\n",
                            "      <th>alpha_3</th>\n",
                            "    </tr>\n",
                            "  </thead>\n",
                            "  <tbody>\n",
                            "    <tr>\n",
                            "      <th>0</th>\n",
                            "      <td>0</td>\n",
                            "      <td>0</td>\n",
                            "      <td>0.407430</td>\n",
                            "      <td>0.082067</td>\n",
                            "      <td>0.403348</td>\n",
                            "      <td>0.081561</td>\n",
                            "      <td>0.189223</td>\n",
                            "      <td>0.045724</td>\n",
                            "      <td>1.941891</td>\n",
                            "      <td>0.791184</td>\n",
                            "      <td>0.783257</td>\n",
                            "      <td>0.367450</td>\n",
                            "    </tr>\n",
                            "    <tr>\n",
                            "      <th>1</th>\n",
                            "      <td>0</td>\n",
                            "      <td>1</td>\n",
                            "      <td>0.421967</td>\n",
                            "      <td>0.075279</td>\n",
                            "      <td>0.417503</td>\n",
                            "      <td>0.075269</td>\n",
                            "      <td>0.160530</td>\n",
                            "      <td>0.032252</td>\n",
                            "      <td>2.240096</td>\n",
                            "      <td>0.945247</td>\n",
                            "      <td>0.935247</td>\n",
                            "      <td>0.359601</td>\n",
                            "    </tr>\n",
                            "    <tr>\n",
                            "      <th>2</th>\n",
                            "      <td>0</td>\n",
                            "      <td>2</td>\n",
                            "      <td>0.430737</td>\n",
                            "      <td>0.074198</td>\n",
                            "      <td>0.430405</td>\n",
                            "      <td>0.074317</td>\n",
                            "      <td>0.138859</td>\n",
                            "      <td>0.024900</td>\n",
                            "      <td>2.304709</td>\n",
                            "      <td>0.992722</td>\n",
                            "      <td>0.991957</td>\n",
                            "      <td>0.320029</td>\n",
                            "    </tr>\n",
                            "    <tr>\n",
                            "      <th>3</th>\n",
                            "      <td>0</td>\n",
                            "      <td>3</td>\n",
                            "      <td>0.440270</td>\n",
                            "      <td>0.074139</td>\n",
                            "      <td>0.437494</td>\n",
                            "      <td>0.074162</td>\n",
                            "      <td>0.122236</td>\n",
                            "      <td>0.019966</td>\n",
                            "      <td>2.323931</td>\n",
                            "      <td>1.023157</td>\n",
                            "      <td>1.016705</td>\n",
                            "      <td>0.284068</td>\n",
                            "    </tr>\n",
                            "    <tr>\n",
                            "      <th>4</th>\n",
                            "      <td>0</td>\n",
                            "      <td>4</td>\n",
                            "      <td>0.446175</td>\n",
                            "      <td>0.074355</td>\n",
                            "      <td>0.444168</td>\n",
                            "      <td>0.074296</td>\n",
                            "      <td>0.109657</td>\n",
                            "      <td>0.016565</td>\n",
                            "      <td>2.323300</td>\n",
                            "      <td>1.036598</td>\n",
                            "      <td>1.031936</td>\n",
                            "      <td>0.254765</td>\n",
                            "    </tr>\n",
                            "    <tr>\n",
                            "      <th>5</th>\n",
                            "      <td>0</td>\n",
                            "      <td>5</td>\n",
                            "      <td>0.451388</td>\n",
                            "      <td>0.074412</td>\n",
                            "      <td>0.449825</td>\n",
                            "      <td>0.074372</td>\n",
                            "      <td>0.098787</td>\n",
                            "      <td>0.013754</td>\n",
                            "      <td>2.327910</td>\n",
                            "      <td>1.050791</td>\n",
                            "      <td>1.047151</td>\n",
                            "      <td>0.229968</td>\n",
                            "    </tr>\n",
                            "    <tr>\n",
                            "      <th>6</th>\n",
                            "      <td>0</td>\n",
                            "      <td>6</td>\n",
                            "      <td>0.455715</td>\n",
                            "      <td>0.074567</td>\n",
                            "      <td>0.454129</td>\n",
                            "      <td>0.074635</td>\n",
                            "      <td>0.090156</td>\n",
                            "      <td>0.011806</td>\n",
                            "      <td>2.326368</td>\n",
                            "      <td>1.060160</td>\n",
                            "      <td>1.056472</td>\n",
                            "      <td>0.209736</td>\n",
                            "    </tr>\n",
                            "    <tr>\n",
                            "      <th>7</th>\n",
                            "      <td>0</td>\n",
                            "      <td>7</td>\n",
                            "      <td>0.459431</td>\n",
                            "      <td>0.075031</td>\n",
                            "      <td>0.457855</td>\n",
                            "      <td>0.075024</td>\n",
                            "      <td>0.082714</td>\n",
                            "      <td>0.010223</td>\n",
                            "      <td>2.310041</td>\n",
                            "      <td>1.061303</td>\n",
                            "      <td>1.057664</td>\n",
                            "      <td>0.191073</td>\n",
                            "    </tr>\n",
                            "    <tr>\n",
                            "      <th>8</th>\n",
                            "      <td>0</td>\n",
                            "      <td>8</td>\n",
                            "      <td>0.462674</td>\n",
                            "      <td>0.075319</td>\n",
                            "      <td>0.460724</td>\n",
                            "      <td>0.075297</td>\n",
                            "      <td>0.076603</td>\n",
                            "      <td>0.008941</td>\n",
                            "      <td>2.300723</td>\n",
                            "      <td>1.064484</td>\n",
                            "      <td>1.059997</td>\n",
                            "      <td>0.176242</td>\n",
                            "    </tr>\n",
                            "    <tr>\n",
                            "      <th>9</th>\n",
                            "      <td>0</td>\n",
                            "      <td>9</td>\n",
                            "      <td>0.465041</td>\n",
                            "      <td>0.075601</td>\n",
                            "      <td>0.463703</td>\n",
                            "      <td>0.075426</td>\n",
                            "      <td>0.071255</td>\n",
                            "      <td>0.007909</td>\n",
                            "      <td>2.290666</td>\n",
                            "      <td>1.065254</td>\n",
                            "      <td>1.062190</td>\n",
                            "      <td>0.163222</td>\n",
                            "    </tr>\n",
                            "    <tr>\n",
                            "      <th>10</th>\n",
                            "      <td>0</td>\n",
                            "      <td>10</td>\n",
                            "      <td>0.467228</td>\n",
                            "      <td>0.075965</td>\n",
                            "      <td>0.466335</td>\n",
                            "      <td>0.075901</td>\n",
                            "      <td>0.066437</td>\n",
                            "      <td>0.006941</td>\n",
                            "      <td>2.276851</td>\n",
                            "      <td>1.063808</td>\n",
                            "      <td>1.061775</td>\n",
                            "      <td>0.151267</td>\n",
                            "    </tr>\n",
                            "    <tr>\n",
                            "      <th>11</th>\n",
                            "      <td>0</td>\n",
                            "      <td>11</td>\n",
                            "      <td>0.468992</td>\n",
                            "      <td>0.076240</td>\n",
                            "      <td>0.468739</td>\n",
                            "      <td>0.076168</td>\n",
                            "      <td>0.062270</td>\n",
                            "      <td>0.006229</td>\n",
                            "      <td>2.266502</td>\n",
                            "      <td>1.062971</td>\n",
                            "      <td>1.062397</td>\n",
                            "      <td>0.141134</td>\n",
                            "    </tr>\n",
                            "    <tr>\n",
                            "      <th>12</th>\n",
                            "      <td>0</td>\n",
                            "      <td>12</td>\n",
                            "      <td>0.470851</td>\n",
                            "      <td>0.076512</td>\n",
                            "      <td>0.470668</td>\n",
                            "      <td>0.076460</td>\n",
                            "      <td>0.058481</td>\n",
                            "      <td>0.005589</td>\n",
                            "      <td>2.256362</td>\n",
                            "      <td>1.062410</td>\n",
                            "      <td>1.061997</td>\n",
                            "      <td>0.131954</td>\n",
                            "    </tr>\n",
                            "    <tr>\n",
                            "      <th>13</th>\n",
                            "      <td>0</td>\n",
                            "      <td>13</td>\n",
                            "      <td>0.472919</td>\n",
                            "      <td>0.076716</td>\n",
                            "      <td>0.471996</td>\n",
                            "      <td>0.076652</td>\n",
                            "      <td>0.055085</td>\n",
                            "      <td>0.005044</td>\n",
                            "      <td>2.249206</td>\n",
                            "      <td>1.063692</td>\n",
                            "      <td>1.061617</td>\n",
                            "      <td>0.123898</td>\n",
                            "    </tr>\n",
                            "    <tr>\n",
                            "      <th>14</th>\n",
                            "      <td>0</td>\n",
                            "      <td>14</td>\n",
                            "      <td>0.474573</td>\n",
                            "      <td>0.076994</td>\n",
                            "      <td>0.473447</td>\n",
                            "      <td>0.076864</td>\n",
                            "      <td>0.051980</td>\n",
                            "      <td>0.004543</td>\n",
                            "      <td>2.238613</td>\n",
                            "      <td>1.062386</td>\n",
                            "      <td>1.059864</td>\n",
                            "      <td>0.116363</td>\n",
                            "    </tr>\n",
                            "    <tr>\n",
                            "      <th>15</th>\n",
                            "      <td>0</td>\n",
                            "      <td>15</td>\n",
                            "      <td>0.476553</td>\n",
                            "      <td>0.077379</td>\n",
                            "      <td>0.474240</td>\n",
                            "      <td>0.077259</td>\n",
                            "      <td>0.049206</td>\n",
                            "      <td>0.004120</td>\n",
                            "      <td>2.223761</td>\n",
                            "      <td>1.059741</td>\n",
                            "      <td>1.054597</td>\n",
                            "      <td>0.109423</td>\n",
                            "    </tr>\n",
                            "    <tr>\n",
                            "      <th>16</th>\n",
                            "      <td>0</td>\n",
                            "      <td>16</td>\n",
                            "      <td>0.477681</td>\n",
                            "      <td>0.077594</td>\n",
                            "      <td>0.475565</td>\n",
                            "      <td>0.077490</td>\n",
                            "      <td>0.046755</td>\n",
                            "      <td>0.003789</td>\n",
                            "      <td>2.215497</td>\n",
                            "      <td>1.058300</td>\n",
                            "      <td>1.053612</td>\n",
                            "      <td>0.103585</td>\n",
                            "    </tr>\n",
                            "    <tr>\n",
                            "      <th>17</th>\n",
                            "      <td>0</td>\n",
                            "      <td>17</td>\n",
                            "      <td>0.478702</td>\n",
                            "      <td>0.077823</td>\n",
                            "      <td>0.476787</td>\n",
                            "      <td>0.077759</td>\n",
                            "      <td>0.044511</td>\n",
                            "      <td>0.003468</td>\n",
                            "      <td>2.206605</td>\n",
                            "      <td>1.056306</td>\n",
                            "      <td>1.052081</td>\n",
                            "      <td>0.098218</td>\n",
                            "    </tr>\n",
                            "    <tr>\n",
                            "      <th>18</th>\n",
                            "      <td>0</td>\n",
                            "      <td>18</td>\n",
                            "      <td>0.479540</td>\n",
                            "      <td>0.077878</td>\n",
                            "      <td>0.477902</td>\n",
                            "      <td>0.077855</td>\n",
                            "      <td>0.042559</td>\n",
                            "      <td>0.003232</td>\n",
                            "      <td>2.204772</td>\n",
                            "      <td>1.057276</td>\n",
                            "      <td>1.053664</td>\n",
                            "      <td>0.093832</td>\n",
                            "    </tr>\n",
                            "    <tr>\n",
                            "      <th>19</th>\n",
                            "      <td>0</td>\n",
                            "      <td>19</td>\n",
                            "      <td>0.480640</td>\n",
                            "      <td>0.078104</td>\n",
                            "      <td>0.478692</td>\n",
                            "      <td>0.078014</td>\n",
                            "      <td>0.040668</td>\n",
                            "      <td>0.003005</td>\n",
                            "      <td>2.196067</td>\n",
                            "      <td>1.055517</td>\n",
                            "      <td>1.051239</td>\n",
                            "      <td>0.089310</td>\n",
                            "    </tr>\n",
                            "  </tbody>\n",
                            "</table>\n",
                            "</div>"
                        ],
                        "text/plain": [
                            "    null_vs_alter  batch_idx  mean_prob_1  var_prob_1  mean_prob_2  \\\n",
                            "0               0          0     0.407430    0.082067     0.403348   \n",
                            "1               0          1     0.421967    0.075279     0.417503   \n",
                            "2               0          2     0.430737    0.074198     0.430405   \n",
                            "3               0          3     0.440270    0.074139     0.437494   \n",
                            "4               0          4     0.446175    0.074355     0.444168   \n",
                            "5               0          5     0.451388    0.074412     0.449825   \n",
                            "6               0          6     0.455715    0.074567     0.454129   \n",
                            "7               0          7     0.459431    0.075031     0.457855   \n",
                            "8               0          8     0.462674    0.075319     0.460724   \n",
                            "9               0          9     0.465041    0.075601     0.463703   \n",
                            "10              0         10     0.467228    0.075965     0.466335   \n",
                            "11              0         11     0.468992    0.076240     0.468739   \n",
                            "12              0         12     0.470851    0.076512     0.470668   \n",
                            "13              0         13     0.472919    0.076716     0.471996   \n",
                            "14              0         14     0.474573    0.076994     0.473447   \n",
                            "15              0         15     0.476553    0.077379     0.474240   \n",
                            "16              0         16     0.477681    0.077594     0.475565   \n",
                            "17              0         17     0.478702    0.077823     0.476787   \n",
                            "18              0         18     0.479540    0.077878     0.477902   \n",
                            "19              0         19     0.480640    0.078104     0.478692   \n",
                            "\n",
                            "    var_prob_2  mean_prob_3  var_prob_3   alpha_0   alpha_1   alpha_2  \\\n",
                            "0     0.081561     0.189223    0.045724  1.941891  0.791184  0.783257   \n",
                            "1     0.075269     0.160530    0.032252  2.240096  0.945247  0.935247   \n",
                            "2     0.074317     0.138859    0.024900  2.304709  0.992722  0.991957   \n",
                            "3     0.074162     0.122236    0.019966  2.323931  1.023157  1.016705   \n",
                            "4     0.074296     0.109657    0.016565  2.323300  1.036598  1.031936   \n",
                            "5     0.074372     0.098787    0.013754  2.327910  1.050791  1.047151   \n",
                            "6     0.074635     0.090156    0.011806  2.326368  1.060160  1.056472   \n",
                            "7     0.075024     0.082714    0.010223  2.310041  1.061303  1.057664   \n",
                            "8     0.075297     0.076603    0.008941  2.300723  1.064484  1.059997   \n",
                            "9     0.075426     0.071255    0.007909  2.290666  1.065254  1.062190   \n",
                            "10    0.075901     0.066437    0.006941  2.276851  1.063808  1.061775   \n",
                            "11    0.076168     0.062270    0.006229  2.266502  1.062971  1.062397   \n",
                            "12    0.076460     0.058481    0.005589  2.256362  1.062410  1.061997   \n",
                            "13    0.076652     0.055085    0.005044  2.249206  1.063692  1.061617   \n",
                            "14    0.076864     0.051980    0.004543  2.238613  1.062386  1.059864   \n",
                            "15    0.077259     0.049206    0.004120  2.223761  1.059741  1.054597   \n",
                            "16    0.077490     0.046755    0.003789  2.215497  1.058300  1.053612   \n",
                            "17    0.077759     0.044511    0.003468  2.206605  1.056306  1.052081   \n",
                            "18    0.077855     0.042559    0.003232  2.204772  1.057276  1.053664   \n",
                            "19    0.078014     0.040668    0.003005  2.196067  1.055517  1.051239   \n",
                            "\n",
                            "     alpha_3  \n",
                            "0   0.367450  \n",
                            "1   0.359601  \n",
                            "2   0.320029  \n",
                            "3   0.284068  \n",
                            "4   0.254765  \n",
                            "5   0.229968  \n",
                            "6   0.209736  \n",
                            "7   0.191073  \n",
                            "8   0.176242  \n",
                            "9   0.163222  \n",
                            "10  0.151267  \n",
                            "11  0.141134  \n",
                            "12  0.131954  \n",
                            "13  0.123898  \n",
                            "14  0.116363  \n",
                            "15  0.109423  \n",
                            "16  0.103585  \n",
                            "17  0.098218  \n",
                            "18  0.093832  \n",
                            "19  0.089310  "
                        ]
                    },
                    "execution_count": 19,
                    "metadata": {},
                    "output_type": "execute_result"
                }
            ],
            "source": [
                "alpha_analysis = df_WBTS.groupby(['null_vs_alter', 'batch_idx']).apply(\n",
                "    lambda x: pd.Series([\n",
                "        np.mean(x.optimal_prob_wb[x.arm_idx == 0]),\n",
                "        np.var(x.optimal_prob_wb[x.arm_idx == 0]),\n",
                "        np.mean(x.optimal_prob_wb[x.arm_idx == 1]),\n",
                "        np.var(x.optimal_prob_wb[x.arm_idx == 1]),\n",
                "        np.mean(x.optimal_prob_wb[x.arm_idx == 2]),\n",
                "        np.var(x.optimal_prob_wb[x.arm_idx == 2]),\n",
                "    ])\n",
                ").rename(columns={\n",
                "    0:'mean_prob_1',1:'var_prob_1',\n",
                "    2:'mean_prob_2',3:'var_prob_2',\n",
                "    4:'mean_prob_3',5:'var_prob_3',\n",
                "}).reset_index()\n",
                "\n",
                "alpha_analysis['alpha_0'] = alpha_analysis.mean_prob_1 * (1 - alpha_analysis.mean_prob_1) / alpha_analysis.var_prob_1 - 1\n",
                "alpha_analysis['alpha_1'] = alpha_analysis.mean_prob_1 * alpha_analysis.alpha_0\n",
                "alpha_analysis['alpha_2'] = alpha_analysis.mean_prob_2 * alpha_analysis.alpha_0\n",
                "alpha_analysis['alpha_3'] = alpha_analysis.mean_prob_3 * alpha_analysis.alpha_0\n",
                "\n",
                "alpha_analysis"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 20,
            "metadata": {},
            "outputs": [
                {
                    "name": "stdout",
                    "output_type": "stream",
                    "text": [
                        "[1.05551732 1.05123916 0.08931012]\n"
                    ]
                },
                {
                    "data": {
                        "image/png": "iVBORw0KGgoAAAANSUhEUgAAAjwAAAFuCAYAAACFocL7AAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjQuMywgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/MnkTPAAAACXBIWXMAAAsTAAALEwEAmpwYAACo10lEQVR4nO2deZhcRbn/P5UVJixZ2ZdAJGwugbBJuCRgCEvQoCKoXJWo4BIQRAluMNOgFwmCSMSfiBrUi1xR7yWyCAEvgcsiq6AsEgxhX7OxZCAJSf3+eOudqj59uqd7pmd6lvfzPHl60n26znvqnD71Pe9S5bz3GIZhGIZh9GUGNNoAwzAMwzCMrsYEj2EYhmEYfR4TPIZhGIZh9HlM8BiGYRiG0ecxwWMYhmEYRp/HBI9hGIZhGH0eEzyGYfRJnHM7NtqG/oxzbs9G22AYKSZ4jG7FOXe/c86X+bfYOXeec254o+2sBefcjsH+3zfalr5AuAYW6zXRwTYuBZbX2TSjRpxzsxttg2EoJniMRjEH+ELy7wxgJTAbWOKcm5r3Jefc1DAQ3t9dhvaEfVeip9rVEYJonA08gFwjT3agjUuB87z3K+trnVEL3vsHgCedc0c32hbDABjUaAOMfsvvwg0xZU64Of4euMk5d4j3/uYG2GY0gCByjwbO8N7P6WAbRwOLvfc1CyWj/njv/+Cc+71z7mYToEajMcFj9CjCDfIQ4CbgUmBc5vObnXMjGmRbw/ZdiZ5qVwc4JLz+oRNtfNN7P7Eexhh141zgMuBjjTbE6N9YSMvocQSvzh+AHZ1zJ+Z8vrKjT4vOuUtD+KdDCa2d2XdnaM/uRtlVZ/TYOpR7E7w75hHsYQRP7o69LTfP6HuY4DF6KueG1/MaaoXRm/gC4hU0eh6XAiUPL4bRnZjgMXok4alwJTDcyouN9gjeg70sd6fHcjMiSA2jYZjgMXoy94XXtoqtSiXgmXLmFc65mzQkpiEh4lOmbue1isQ5N1xL48P/Z4f/X9revjP2XRq+tyIkbO6Ys413zt2U8/2b0tBVlXZXtMs5d3Rod4UeT154IbSjUwPsmNiyoqMl99Xs2zl3YjhGreZZ0YEy/6nE66U9m4aHY7w0nOPz8kKnXU1PsaM7bAlC1MJaRkOxpGWjJ6NP68Pb2zCIh6lI7s8fkHyQPZFy958hlV+LkafMHZGS52Xh61otNjJ8tmMYbI9GvEzVlntPDdvehzzRatXRns65iR3MsanG7rIEsXYi0pdXIcd4InCMc+5jOVVwOwabTwzH8DPgGOBo59xN3vtDqJIa9n0zcp6yx9ju8WXsrqY/9kT69AvpsQcxNjytDnPOnei9/1kNNlRNT7Gjm215ANgLy7MyGoX33v7Zv277hwgCD+xZxbaXhm1nJ+/tGN77ffLe8Ox76faZ//8+bLtj3rbhMw+sAI4u8/nvy7y/Imd/N4XPzsvZ/qYcG27Ks69Ku7N2HR3evzTz/nBERK0Ahpc5/qMz23u5XVR9nmvad3vHWOW1cmI72+yZPbYce4cn22bP/3BkjqBLa7WvXnYEG05UO9LrqoG2pPYMr7Cv37d3juyf/evKfxbSMnoyGgpaWeX2w7Nv+I7ndJzgva+1PPq+nP1pKW4jQhWXASu990W5E148TWcg/fXNnO+tTI89bP8A1LRcQ0f33VFGVrHN74Gby5xXPW8aPj023S54QaZS/bXYJXYAx3jvf+a9n6N9mxca7SZbvhls+ZkXL9Di0F4lhnfCVsPoFCZ4jJ6MDq4VczOSAXlqyBW5NOSFDO/gfld2QOxUsu1JuvlGH4TJcMr3nYYV8ma0zhOJVZeKd3LfHWU4FWx0ssTBjpSv4tJj3jHYvyz90Hv/QLgmOrVcRWfsSPo15Vzkus++36W2BI52xetlaciqHMuBUbXaaRj1wgSP0SMJN9gdoa1iqz0+gOTuDEe8KZdSYYmKdqgq+bUGVkK3L2ap+8r1cPmYT5RnU2fXoOrMvruKY8O+2xOyo5Bclg7N9NwNdhR5xTrZl52yxXs/LvPb3JP2fztZ0WQY3YYJHqOnckbmtSJeJt77GDACCSP9DBE/HXH3r+zAdyqhwq07S6bbns7zPkw8Al1hU6P2XSmstWeV+zsa+F19zKmvHd77J733RTNqq4iu8qGgbraU4Vgq/15HVrk/w+gSTPAYPY7gJj8RCS3V9KQdhM8fQn7DGaG9eoZOKlEy4CZhiGpv9HXxeiTiqly445jwWm9vVqP23V7YcCXVnYObOygeqqXedpyBVLU1xJZQzn50qMg7oR2bh1P/hwnDqBoTPEaPIogTLQM/ocrvDC8zZ0hevkCJ96GOc4PsmYatQruaxJk3Y3R2fp6p2fcSOmK3JgxfltnPjok9VXnQOkB37/t+YO8Kn7cnrlQUr+yoATr4t7NZ3ewIDwY7eu/PyLxfjR11sUUfMJBz+oVMTk+WHTEPj9FATPAYjeLYkFis/2aHahMNQX2shsThvYBLXZxs8NLQ1mzgSV8818zi8Pp7J5MCLqa+y1fcH/Z/KbAECRvc7JO5S4IHZCWSDKoTvV2KiKOVZdqt2e6wzz8gyaU6CeJNoa3hSB+X21+naMC+76Oyd+wMxOOUFZnDXZhoEkm61QkfO5L0/nvk/MzuJju+6fPnRarGjrraEq7p84C/VLB3ZDeHdQ2jCJt40GgUeTfjJxH3/Lm1DIZeVgs/BPEqTA3/nkTyeM7IbPsz59zHwjZ7IhVDnRU8y5GB4T7C3CiICFsO/Cz7BB44AfF+6MR8NwMTk2PIHmOH7Pbefyw87Wu7yxEhckZXDz7duW/v/QOVksLD5xOB85xzTxKTZ1fq+XHOPYAIhfOAxR0QZDch572sp6ledoTPynlA27Wjs7YEUTM1M33Bk/o+mRXvg/fSJhw0Gorz3jfaBsMwjE4TBuV76zWlQJl9HA0ckp1fKLPN7C6s8iKEb6/KiI8S70lX2hH64bKcJGqP9M/NmfcvRSbGNNFjNAwLaRmG0Ve4lO5ZoLKaSQ67BPWUZLw+6j3rTm4m42EKIigbQlammtgxGo2FtAzD6BOEkMqTzrkd6x0yC+Gyo5HS6x1DfswDOZ6MLkvMDW3fFP5OP1pZply9y0KW3vuVzrkHQj+sRPKyxiFh2SKCR6qrkuMNo2ospGUYRp8hhHcuC3MyNWL/55XJ2eqvdgyngefDMFIspGUYRp8hhHouLTNNQZcSwk2dWdeqT9kRqJRcbRjdinl4DMPoFpxz7wADcz5a572va3hdJ5u0vJHGEUTnzVaKbvQUTPAYhtEtOOf+DByW89El3vuTutsewzD6FxbSMgyjy3HObQjsCiwF1oW314fXGxtilGEY/QoTPIZhdAenAdsDx3jvB3nvHbAB8E/gAufckEpfds4Nds6d6px70Dn3lnPuOefcD51zQ5xzTc65l51zV3TDcRiG0UuxkJZhGF2Kc24rYBGwwHv/kcxnhwPXA1/33l9Q5vsjgRuQmYOvBR4FjgR2A05HPEXnAbt67//VVcdhGEbvxgSPYRhdinPuV8DHEUFSksDqnLsemATs5L1/Jefzm5DJ9U7x3l8c3hsNPAfcgQifa733Vg1kGEZZTPAYhtFlOOf2Ae4GzvPef6PMNrsA/wB+mV2yISmx/j9gsk9uWM65fwI7A6sRsfRs1xyFYRh9AcvhMQyjS3AyHfCPgJeA75Xbznv/T+DHwAnOuQmZjz8VXi/ypU9nb4fXS1Ox45yb5Zz7u3Pu9fDvLufc9M4ci2EYvR/z8BiG0SU4544D/hP4rPd+XjvbjgCeAB4GDlJx45x7CtgKGO69b81850FgJ2BH7/3LyfszgDWhvQHAZ4DZwETv/d/rcnCGYfQ6TPAYhlF3nHPDgMcR784+3vv17XwF59yXgJ8AR3vv/xhK2VcBi733O2W23RFJXr7Te39wFW0vB77pvb+09qMxDKMvYCEtwzC6gtnA1sCp1YidwGWIh+cHzrkNgA0BR5yvJ+WHwFDgnUoNOucGOuc+DmwE3FmlHYZh9EFM8BiGUVecc9shgud33vvbq/2e9/4d4FRgLPBVYAXwJvAu59x7k/a/BHwo/Hd4GRve45x7E0lo/inwYe/9P2o9FsMw+g4W0jIMo644564EjgJ29t4/04HvX42Uoe8EfAs4CXgV+D2wBfBh4E/ApsAU4FLgF977e5M2hgDbhW2ORhawnOK9f7iDh2UYRi/HBI9hGHXDOTcJuB04x3t/VgfbeBeSn3MF8CXgu8CxiNhZAfwG+AawB/BrpDR9mve+7Arhzrmbgae995/riE2GYfR+TPAYhlEXnHMDgHsQYbKz935VJ9qag8yivLf3/r462Pa/wAve+3/vbFuGYfROLIfHMIx68WlgInBGZ8RO4LvAK8CPwnw+VeOc+75z7t+cc2NDLs+5SOjL1toyjH6MeXgMw+g0zrmNkfWyngL2z5kksCNtfg74OfBJ7/2VNXzvcuAgxNP0GvB34Hzvva3Kbhj9GBM8hmF0muBF+Qawr/f+njq1ORC4FxiDhMha2/mKYRhGWSykZRhGpwiTAJ4G/KZeYgfAe78OOAXYBsnnMQzD6DDm4TEMo1M45/4IHAaM994/3wXtXwUciXh5bIFQwzA6hHl4DMPoMM65KcBHgHO7QuwEZiP3qu93UfuGYfQDzMNjGEaHCDk29yOzHe/qvX+rC/f1XeDbSEL0XV21H8Mw+i4meAzD6BDOuRORWY6P9d5f1cX72gipAnsO2K+G9bkMwzAAEzyGYXQA59xwRID8E5hcjzL0Kvb5KWRm5c9473/d1fszDKNvYYLHMIyacc5dgCzwOdF7/7du2ucA4C5gWyRB+s3u2K9hGH0DS1o2DKMmnHPjga8Av+wusQMQwlinAFsC3+yu/RqG0TcwD49hGDXhnLsGmAzs5L1/uQH7/09kBfRdvfdLunv/hmH0TszDYxhG1TjnpiFz4ny3EWIn8A1gHTCnQfs3DKMXYh4ewzCqwjk3CHgIGArs7r1f3UBbzgIKwBTv/a2NssMwjN6DCR7DMKrCOXcSMBf4sPf+6gbb0oRUiC0D9grLUBiGYZTFBI9hGO3inBsJPAE8CEztjjL09nDOfRy4EjjBe//zRttjGEbPxgSPYRjt4py7GJgFTPDe/6PR9gA45xzwf8BOSJn6aw02yTCMHowlLRuGURHn3O7Al4FLe4rYAQheplOAMcB3GmyOYRg9HPPwGIZRluBFuQHYBylDX9pgk0pwzv0S+HckkfqJRttjGEbPxDw8hmFUYjowDSj0RLET+BawGvhBow0xDKPnYh4ewzBycc4NAR4G1gPv8d6vbbBJZXHOfQM4FzjEe39zo+0xDKPnYYLHMIxcnHOnARcA07331zfanko45zYAHgVakcTqdxpskmEYPQwLaRmGUYJzbgxwFnBDTxc7AN77t4GvA7sDJzbYHMMweiDm4TEMowTn3E+BzyOhrMcabU81hATrvwDvRRKsVzTYJMMwehDm4TEMowjn3PuAE4Af9xaxA21l6qcCI4DmxlpjGEZPwzw8hmG0Ebwk/wu8h17qJemN3inDMLoe8/AYhpHyYWAKcFZvFDuBM4E3gQsbbYhhGD0HEzyGYQBtlU4/GDBgwGPf/va3Ny4UCqMbbVNH8N6/CpwNHOacO6LR9hiG0TMwwWMYhnIqsMMhhxzyf4MHD/4+MLPB9nSGHwOLgAudc4MbbYxhGI3HBI9hGDjntgS+Dfzp/e9//7eB2cC8xlrVcbz3a4CvATsji54ahtHPsaRlwzD65HpUvWEdMMMwug/z8BhGP8c5NxE4HvhRXxE70Fam/lVgYySnxzCMfox5eAyjHxO8IP8H7ASM996/1mCT6o5z7mIkrDXBe/+PRttjGEZjMA+PYfRvjgUmAd/ui2In0AKsBC4KAs8wjH6IeXgMo5/inGsC/gksA/by3q9rsEldhnPuJGAu8GHv/dUNNscwjAZggscw+inOubOAAjDZe39bo+3pSpxzg4CHgKFIYvbqBptkGEY3YyEtw+iHOOe2Ac4A/tDXxQ6A9/4dJIF5HHBKg80xDKMBmIfHMPohzrn/BI4GdvHeP9Vgc7oN59w1wGSkTP3lRttjGEb3YR4ew+hnOOf2A44DLuhPYifwNWAD4HuNNsQwjO7FPDyG0Y9wzg0A7gK2RcrQ32ywSd2Oc+4HwGnARO/93xptj2EY3YN5eAyjf3EcMvPwN/qj2AmcAywFfmRl6obRfzAPj2H0E5xzGyELaj4LvN97v77BJjUM59yJwKXAsd77qxptj2EYXY8JHsPoJzjnvossELq/9/6uRtvTSJxzA4H7gRFI4vZbDTbJMIwuxkJahtEPcM6NBb4O/La/ix2AMMniqcB2SCKzYRh9HPPwGEY/wDl3FXAksLP3/tlG29NTcM79ETgMSeB+vtH2GIbRdZiHxzD6OM65A4GPAeeZ2CnhdGAQcG6jDTEMo2sxD49h9GFCrsq9wGgkV6W1wSb1OJxz5wLfAPbz3t/daHsMw+gaTPAYRh/GOfc54OfAJ733Vzbanp6Ic25jpHrtKSSh226KhtEHMcFjGH0U59wmwBPh37/ZQF4e59zxwDzg3733VzTYHMMwugATPIbRR3HOzUFyVPb23t/XaHt6MmEG6ruBLZHE7lUNNskwjDpjScuG0Qdxzr0LKbu+3MRO+4RJGE8FtkZWkTcMo49hHh7D6IM4564GPoCUW7/YYHN6Dc65K4GjkATvpxtsjmEYdcQEj2H0MZxzHwBuBr7lvS8qty4UCqOBmcC85ubmpbW025nv9hacc9sB/wT+5L3/eKPtMQyjflhIyzD6EM65QcBFwBLghzmbzATmhNda6cx3ewXe+2eA84FjnXMHNNoewzDqx6BGG2AYRl05AXg3cLT3/u2cz+dlXmuhM9/tTcwBPgtc5Jzbpz8vsmoYfQkLaRlGH8E5NwIpQX8YOMjK0DuOc+6TwBXAZ733fV3gGUa/wASPYfQRnHM/BL4CTPTeP9hgc3o1zjkH3AHsiCR+v95gkwzD6CSWw2MYfQDn3C7AScDPTex0nuAdOwXYHPhWg80xDKMOmIfHMPoAzrnrgUnATt77VxptT1/BOfcr4OPAbt77xY22xzCMjmOCxzB6Oc65w4Hrga977y/o6v31h/J0xTm3FbLO1gLv/UcabY9hGB3HQlqG0Ytxzg0GLkSSled20277fHm64r1/ATgX+LBz7qBG22MYRsexsnTD6N18GdgF+JD3fk037bO/lKcrFyLl/hc55/b03q9rtEGGYdSOhbQMo5finBuNeHbuBQ61MvSuwzl3NPB74Ive+0sbbY9hGLVjgscweinOuUuALwDv894/0mh7+jKhTH0hsBuSGL6yoQYZhlEzlsNjGL0Q59x7gC8C/8/ETtcTvGenAqOAMxtrjWEYHcE8PIbRywjehpuAPRFvw7IGm9RvcM5dBhwPvNt7/3iDzTEMowbMw2MYvY8PAR8Amk3sdDvfAd4Curz83zCM+mIeHsPoRTjnhgKPAGuQ3J21DTap3+GcOx0pyz/Me39jo+0xDKM6TPAYRi/CBtvGY6LTMHonJngMo5fgnNscKUO/zXt/ZKPt6St0ZOZo59wM4GrgK9777prw0TCMTmA5PIbRe/gusCHwtUYb0sfoyMzRfwJuBgrOuVFdYpVhGHXFBI9h9AKcc3sAnwPmWnVQ3ZkHzKaGmaNDmfpXgU2Blq4xyzCMemIhLcPo4dikdz0Xm/zRMHoP5uExjJ7P0cCBwHdM7PQ4moE3gB8GYWoYRg/FPDyG0YNxzm0IPAa8BtjClT0Q59wpwEXIAq7XNNgcwzDKYILHMHowzrlvI8nKB3vvb2m0PUYpzrnBwN+BgcgMzN21ar1hGDVgIS3D6KE457YCvgn8j4mdnkuYh+c0YCfg5AabYxhGGczDYxg9FOfcr4CPA7t6759stD1GZZxz1wOTkMTyVxptj2EYxZiHxzB6IM65fYBPAz80sdNrOA1oAs5ptCGGYZRiHh7D6GGEap87gB0Rb8EbDTbJqBLn3A+BryAJ5g812h7DMCLm4TGMnscngPcD3zSx0+s4G1gBXGRl6obRszAPj2H0IJxzw4DHgZeAfbz36xtsklEjzrkvAT8Bjvbe/7HR9hiGIZjgMYwehHOuAJwF/Jv3/vZG22PUjnNuEPA3YCMk4fztBptkGAYmeAyjx+Cc2w7x7sz33n+80fb0dzqyirrinPsAsrjot7z353aFfYZh1Ibl8BhGz+G88Dq7oVYYSkdWUQfAe/8XYD7wbefclvU2zDCM2jHBYxg9AOfcJGTOnfO998802h4D6MAq6hm+DgwG/qNuFhmG0WEspGUYDcY5NwC4B9gC2Nl7v6rBJvVLOhPCKodz7jxENO3tvb+vHm0ahtExzMNjGI3n08BE4BsmdhpKh0NYFfge8DJWpm4YDccEj2E0EOfcxsC5wF+B3zbYnP5OZ0NYJXjvXwe+jSw5cWy92jUMo3YspGUYDcQ5dy7wDWBf7/09jbbHqD/OuYHAvcAYJGTZ2mCTDKNfYh4ew2gQzrkdkfWXfmNip+/ivV8HnAJsA5zeYHMMo99iHh7DaBDOuT8ChwHjvffPN9oeo2txzl0FHIl4eZ5ttD2G0d8wwWMYDcA5NwW4BTjTe//dxlrTMbqiqqkv45wbC/wT+KP3/rgGm2MY/Q4LaRlGNxNyOi4CngYuaKw1naIrqpr6LN77p4DzgU86597fYHMMo98xqNEGGEY/5HPA+4BjvfdvNdqYTjAv82q0z3nAZ4EfOef2s8VhDaP7sJCWYXQjzrlNgSeQ0MZkbz/AquhL4TPn3KeAXwOf8d7/utH2GEZ/wTw8htG9nAmMBk41sVMTGj4DCQt1C10ktK4ATgK+75z7b+/9m3Vq1zCMCpjgMYxuwjk3HilP/qX3/oGu3l9f8orQuPBZ3YWW9369c+4U4C7gm8jEhIZhdDEmeAyj+7gAeIvuG+Aa4hXpCoJga8QxdInQ8t7/1Tl3BfA159zPvfdL6tm+YRilmOAxjG7AOTcNmYPlDO/9y920W0sq7iRdLLS+AXwYEaUf66J9GIYRsKRlw+hinHODgIeAocDu3vvVDTbJ6CE4584CCsAU7/2tjbbHMPoyJngMo4txzp0EzAU+7L2/usHmGD0I51wT8BiwHNgrLENhGEYXYILHMLoQ59xIpAz9QWCqVWYZWZxzxwL/BZzgvf95o+0xjL6KCR7D6EKccxcDs4AJ3vt/NNoeo+fhnHPAbcB4YCfv/esNNskw+iS2tIRhdBHOud2ALwOXmtgxyhG8fqcCY4DvNNYaw+i7mIfHMLqA8NR+A7AP8tRedh6cvjRfTl86lu7GOfdL4N+RxPYnGm2PYfQ1zMNjGF3DdGAaUKgkdgJ9aRHOvnQs3c23gNXADxptiGH0RWweHsOoM865IcCFwOPAJVV8pS/Nl9OXjqVb8d6/5Jz7HnCuc26q9/7mRttkGH0JC2kZRp1xzp2GzKo83Xt/faPtMXoPzrkNgEeBViTR/Z0Gm2QYfQYTPIZRR5xzY5Ay9Lu894d3xz4tb6Zv4Zz7MPDfwCzv/U8abY9h9BUsh8cw6ss5wEbAad24T8ub6VtcDdwCnO2cG9FgWwyjz2CCxzDqhHPuvcAJwCXe+8e6cdfzgNlY3kyfIClTHwE0N9Yaw+g7WEjLMOpAKEP/C/BepAx9RYNNMno5zrmfAp8D3tvNAtow+iQmeAyjDjjnPgL8Ecu76FX05PynRuSDGUZfxsrSDaOThMqaHwAPAz/rTFs9eQDuo2j+E8D5tX65K8+X9/5V59zZwAXOuSOs4s8wOofl8BhG5zkV2AH4ah3KiC0BuXvpbP5TV5+vHwOLgAudc4O7aB+G0S8wD49hdALn3JbAt4E/1WmiOJu4rxsJXpmaPTsJXXq+vPdrwrxO1yKL0F7UFfsxjP6A5fAYRiew9Y+MriYkxP8Z2Jd21mUzDKM8FtIyjA7inJsIHA/8yMSO0VWEMvXTgI2BsxtsjmH0WszDYxgdIDx1/x8wHnnqfq3BJhl9HOfcxUhYa4L3/h+Ntscwehvm4TGMjnEMMAn4lokdo5toAVYCFwXBbRhGDZiHxzBqxDnXBPwTWAbs5b1f12CTjH6Cc+4kYC7wYe/91Q02xzB6FSZ4DKNGnHNnAQVgsvf+Nps7x+gunHODgIeAoUii/OoGm2QYvQYrSzeMGnDObQOcAfzBe39beLtTk9cZjaU3CVbv/TvOua8CNwKnEK87wzDawXJ4DKM2vg8MBE5P3rPFO3s3vWqyR+/9AuAa4DvOuc0bbY9h9BbMw2MYVeKc2w84DvgP7/1T+n4dJq8zGktvnOzxa8AjwPeAzzfYFsPoFVgOj2FUgXNuAHAXsC0w3nv/ZoNNMvo5zrkfIPPzTPTe/63R9hhGT8cEj2FUgXPuU8CvgeO997/qrv32pvwSo3txzm2KrKb+TySB3m7mhlEBC2kZRjs45zZCcnfuBX7T0XY6KF4sIdrIxXv/mnPuO8ClwNHA7xtskmH0aEzwGEb7fAPYCjjae7++E+10RLz0xvwSowY66cX7BfBl4AfOuWu992/V3UDD6COY4DGMCjjnxgJfB37rvb+rk83VLF4sIbp2emEYsMNePO/9OufcqcAtSCLzd+trmmH0HUzwGEZl5gDrES9PpzDx0m30tjBgh7x4KuxaWlrmtbS0/DfwTefcPO/983W30DD6ACZ4DKMMzrkDgY/tsssuCz7+8Y9bqKD30KvCgJ0QwqmwOx2YDpwLfLpOphlGn8IEj2Hk4JwbCFw0dOjQlR/5yEemIYNLb/AW9Hv6kSetTdh575c65y5EvDyXeO/vbqRhhtETMcFjGPkcD+yx4YYbfmHIkCGb0ku8BUb/IUfYnYsI84ucc/tbmbphFGPz8BhGBufcJsj8Jv8CDrCBw+gtOOeOR8T5v3vvr2iwOYbRozDBYxgZnHPnIWtj7e29v6/R9vREemElVK+k1n4OM4LfDWwJ7Oy9X9XFJhpGr8FCWoaR4Jx7F/BV4HITOxVpaCVUPxJcNfWz9359KFO/HTgDOKvrTDOM3oUJHsMo5gfAauBb9Wy0Dw7QVVdCddGx97bS845Sc8WZ9/4O59x/Aac7537hvX+6a0wzjN6FCR7DCDjnPgDMAL7lvX+xzs33qQG6xkqorjj2XlV63lE6UXF2BnItnwd8vK5GGUYvxQSPYQDOuUHARcAS4IddsIt+MUCXoe7H3lNLz3uKJ897/4xzbg7Q7Jz7sff+9kbZYhg9BUtaNgzAOfcl4CfIell/bLQ9KT1lEDXap1AonI54s2Y3Nzc3VJA555qAx4GXgX06uQ6cYfR6BjTaAMNoNM65EcA5wK3AfzfYnDw0JDSz0YYY7TIPqfBruCfPe986fPjwc4CJm2yyyaxG22MYjcZCWoYhlSwjgVO7a86dGr02/Tkc1qvoaaG2r3zlK5v+8pe/5JVXXvmec+5y7/0bjbbJMBqFCR6jX+Oc2wU4CbjMe/9gN+666kTenjaIGtXTleHIatoeMGDAvL333nub//mf//kKUnn4zXraYBi9CRM8Rn/nQqAVOLOb92temzrQC/Kb2oRtoVCYR31tbVc0h/2c4pwbDpzmnPu5935xHfZtGL0OEzxGv8U5dzhwOPB17/0r3bnvrvDa9ILBH6i7nV1a7l8HW1NhW29baxHN3wQ+Gvb7kTrs2zB6HSZ4jH6Jc24w4t15ApjbYHPqRZcM/l0gpOppZ8mg35MEVSpsg4cH6uTVq0U0e+9fcM79B/A959xB3vtb6mGDYfQmTPAY/ZUvA7sAH/Ler2m0MVB3b0I9bWikZ6IiZQb9LhVUHaGHeN8uBE5AVlPf03u/rkF2GEZDMMFj9Ducc6OBFuAm4NrGWlOEDtSTC4XC8bUOjHUKk+WJhYZ5JjpIVwuqjtDwmba99287504Hfg98Hri0EXYYRqMwwWP0RwrAxsBXu6sMvUrmAZOB6cgA2YiBsUQs9LYqsR5qb09JUv8jcBvwXefc77z3Kxtsj2F0GzbTstGvcM69B3gQ+In3/uQGm1NCDwl9dDv99bgbgXNuD+B+4Ife+6812h7D6C7Mw2P0G5xzDlkn6zUkpNXj6KHeie6g4SGf/oL3/m/OuV8AX3HO/cx7/3ijbTKM7sA8PEa/wTk3A7ga+Ir3vq9UZvUJUg9PeMu8PVXSEe+Yc25zpELxNu/9kV1pn2H0FMzDY/QLnHNDgQuAx4Cfdtd+LVRTHZnybV2AE3qAt6cXnMOavWPe+5edc+cAc5xzh3rvb+wy6wyjh2CCx+gvfAUYBxzmvV/bjfu1UE3t9JQEX6XoHPZAAdTR/roYOBH4oXPufd38uzCMbscEj9HnCe77M4HrGvAk29MG7x5PD8xjyp7DbhWx7QmsjvaX9361c+5rwHzgi/SdCTgNIxcTPEZ/4LvAhkC3V6T0wMG7z1NvD0zOOexuEVu1wOrAsV8D3AwUnHO/9d4v65SlhtGDMcFj9GlCCe7ngIt6UzVKDwyb9Ca61AOTFUDdcK5qEVg1Hbv33jvnvgo8hFQu9ripGgyjXpjgMfosoQz9ImAZcHZjrakZy/1JqFFU9FgPTEq1x1Sjl7DssZfbn/f+YefcT4EvOed+6r1/pNpjMIzehAkeoy9zNHAg8MVeOKNsv8r9qWLwr1pUVBIIXeSN6ei5qruobUccVdpfM/BJJIH50B42A7lh1AUTPEafxDm3IXJT/zvw8wabUzP9MPenvcG/XgKwZpHRVUnDdL+oLbs/7/1S51wL4hE9EsntMYw+hQkeo69yGrA9cHC6KnRXPOHXs82enLvTxbZVHPzrKAA7IjK6JLzY3aK2iv39BKnWusA5d6P3fk33WGYY3YMJHqPP4ZzbCvgm8D/e+1syH5cMXnUYyOs5IPbk3J2abKulX7tr8O/gfnpteLGWc+C9XxsSmP+MJC9f0A0mGka3YYLH6IucCwwGvp7zWd7g1VmRMQ9oApoKhcLoTno/6jK49pBclZ4s3qqml4cXa63ausE5dz1wlnPuN977V7rUOsPoRkzwGH0K59w+wKeB87z3T2Y/LzN4dUpkNDc3Ly0UCq3IwNKa035NbXXm+wlVDXRd7IXptZ6RrqIBIcuOnIPTgIeBc4Av1N0iw2gQJniMPkNShv4y8L1qv9feQF7lINXTBvdq7ekyL0y9xFt3i4Rq99dBu7rV69WRa9t7/7hz7sfIauo/8d4/1NV2GkZ3YILH6Et8Ang/8Fnv/Rt1bLfdtZQaMBldRWoQGz1KqCX9Nh+Ygdg1C5kUrwkodIMZ1YqSjoiXHtXflD+Gs4FPARc55w62MnWjL2CCx+gTOOeGITfu+4Ff1bn5imsplRE3XfYkX08x1QPzU1TcTAWmZT5rCiupd7WIrFaU1Cxe6uRNrCe5x+C9X+GcOxOp3PoI8MdusMUwuhQTPEZfYTawNfBx7/36ejZcxVpKeeKmK5/kK4qpMGjOCv+9pKeVt1fJg8gaT9p/rYiHp94VdiU0WAT2pJDXZcCXgR84567z3r/d1fYYRldigsfo9TjntkMEz++897d39f6qWUyyiwfN9sTUTMRLAp1Mos7SDR6ISxCbs+2fXygUxgN7I+EupZGetK7Yd48JeXnv33HOnYoIz68i1Y+G0WsxwWP0Bc4Lr7PTN7srPNDVHoHscej+CoXC6DIhnnnAaGACxeKg5n3lbNIlAiOz33LtzgCmA7fShZ60xJYmonDsytmf2+gJIcb0XHjv/+Kcuxr4tnPucu/9i420zTA6gwkeo1fjnJsEfBw4x3v/TObjPjEPDOWPIzeZN5TJL0VyYGZQ27F31xIPte433ef8jNCr97lVW1oQEd3Vsz/3NLLn4uvAo8B/hM8Mo1digsfotTjnBgA/Ap4nenlSekx4oJN05Dg6eux1WeKhA961du1NPFun07VCts2W3pL/VGdvZtG58N4vds5dBMx2zl3ivb+vk+0bRkMwwWP0Zj4NTAQ+5b1flX7Q6LLwelJBZLTlu9TwnY7uq1Zq8q7VuN8OibnsNVHuGumlnpu6eTPLHP/3gM8gZer/ZmXqRm/EBI/RK3HObYwkUf4V+G3OJn0lnFVClfkujabLvGud8DJlr4m+dI10qTfTe/+6c+7bwM+BY4H/6or9GEZXYoLH6K18C9gCmFGmDL3dASDvCb+XeIaqHqgbdTzd4SXpQIJ19pqoWSQ08vqotO+0v8tc1+OBC4HTmpubF3VkH8DlSN7Y+c65P3nvW+tyYIbRTZjgMXodzrkdkfV+fuO9vydvmyoH3Dzh0Bue+msZqHv88XRCRFSdYF3N7Nh12mdFOimYOjMD9IVIhRvAkRXsKbsP7/0659wpwG3A6XTPrNeGUTdM8Bi9kfOBd4BvdrKdPOHQIc9Qpfdrbac9uiPfpZvpqIioOsG6jonOne3PzgimzswAfVrmtZw9Fffhvf8/59zvgTOcc7/03j/brtWG0UMwwWP0KpxzU5Cp7s/03j/fmbbyhEMnPEOV3q+1nbrRFaGlLgjrdEhENEL4VbPPtH/CW2lfddiOao+3zHW9iMSzk1BkT5X7mA18EPg+cFx79hhGT8EEj9FrcM4NHDBgwNwhQ4asPOWUU4YWCoXRDcqzKTdo1TqY9TjvS5Vipq5CrTvyfbp5Dau0f0j+Pr8zx1qNjbUeR0fs8d4/5Zz7AfAd59yPvfd31fJ9w2gUJniM3sTn1q9f/+4jjzySDTfc8DvA63Th4FGOcoNErYNHDy1/rmUCwB4j1OpAXURcuK50hua8UGlnqMZG3WZyoVA4vgsfCM4DPgv8yDm3X73XrzOMrsAEj9ErcM5tCnx34MCBd+222243hrc7M4jkDh5dVYXTS6q/oIYJALvHnG6jUyIuZzmK2cl57s51tuYBk5EE5Zl13HcR3vs3nXPfAH4N/Ht4NYwejbP5o4zeQHChnwbs5b1/oLPtVUg81uTW64C6PSEn7c7uwXPntJH0z3xkeYqeLtQaXTKu57eF/MVPu9OWbpluIcx0fhewLTDee/9mPdo1jK7CPDxGj8c5Nx44Bfil9/6Bety8K3gpuuoJubeFgdQDNhPYNbzX04ValyaBtzOXTY9ZjqLMtV33vvHerw9l6nchFZPfrke7htFVmOAxegMXAG8Rb6hdNrCFJQe0dLemlcaVzsz50oM8K6nwu452hFq9SvU7SZeJynAcVxPFX6W5bCq+3yBy+6azNnrv/+qcuwL4mnPu5977JZ031TC6BhM8Ro/GOTcNGVzO8N6/HN6uOKFcHZiBDPS30jFB1RlB1pZ0Spworts9K0H4HU/1fVuvUv0O08W5Rerpeox25rLJyeehXnZVe71nt6vQN/U4P98APrz55ptfXSgUPtADxJ1h5GKCx+ixOOcGAT8EFiOrogNdNqFcSmc9BZ35vn5nPiK4OrVAZgf231GKjjnjqYKuE6fdRaWQVfZ8q4hoQeasqfk6KDeXD9ULlGq363SydktLyyd+//vf//WRRx45+J577jkH+FJH2jKMrsYEj9GT+SKwG/DhlpaWjQuFwlcoHXDqHsborKegM9/PfLe7vUvl2moqFAolibg5AibXs6NJ2oVCoRkRAU2EZQnKhfB62ppVlc5pzmf1yOcpN5dPxes9T2hW2kkdvGIzgTlHHnnkd//1r3/tecMNN0xyzg303q/rRJuG0SWY4DF6JM65kcig+L/Izfvr5Ay+fbREuixhQJsV/ntJFd6GjrSv3gRto4naw1XV2lEuhNfINcA6te86XZO5y55U0XaJ0Oxi5gFsuOGG81avXv0wsor6TGRVdcPoUZjgMXoqLcBw4FTvvS8UCmUH386uYVVpKYAeGIaZScwLaaVjS2O01346YGpOSis1zCxdxo5LctopF8LrsHCrwzlreEVdTv/1mLXTynn2WlpargJOAr7nnLvKe/96V9lgGB3BBI/R43DO7QZ8GbjUe/8PiANAuNmCeHp0aYnOrmFVdimADrRdRCVx1YnBuCn5u9NkvEZXZtvuypmly4XwOincqjpn5c5Fb/YadpPtuf3rvffOuVOBe4HvIPlLhtFjMMFj9Ciccw5JVH4DOCv7eRANrcgNVz0cKgJSEVSJcl6ESqumd7ScNzs4zCKTx5JHO4Nx2e91wsaW8HdruVBIRyuEqrG1zlS74v3lNLASridR4zkr+3vz3t/vnLscONU5d5n3/okuM9owasQEj9HTmA5MA77a0tKiia5NiLjRnJWSFZ5zRFBZsk/BlcIHdSjnbQvZhIqypgrb5rYfwnlpyK1SDk9HbazGa1TvCqEuoUovx0yqnGOoJ9AFnsIs5UrrS9qv4vf2LeBjwA+QRHTD6BGY4DF6DM65IchMto8j+R6nEj0PEG6uZQa0mnMXOjloVLW/JBSXLj1QTaly2n425NaS/F3J21OLjdV4jart44bkwNTogdI5ciqKxvba7EZvVrZirm2On1QQd2Liw9RrozNKV/J+lT3H3vuXnHPfBb7vnJvqvb+5ukM0jK7FBI/RkzgJ2AmY7r1fG27kTcAoYGcqzHzcwdyFDnsiOrC/NDl3BlQekDJzDWUHl6mIF6yEdkrF29u2ItUecwNzYGrxQLVQvMBnR9us+HkdBVE2ab+FKJxrmvSxXNl94rXZm3a8X+2d409/+tO/ueqqq05fs2bNXOfce7z371R/qIbRNZjgMXoEzrkxSM7ODd776yF6HoJ35GREKNRzIO02T0SOp0dpd4DODi6FQuE4khBXpsqs3UG/3jMBVzOo1xKS6YRI6AoPVHvblv28nnlCmaT9ojmRcgRxe7aVyyMrqZjrqEjbcccdT5gxY8ao3/3ud6OAE4GfdKQdw6gnJniMnsI5wEaUTtsPXVSinA4iQYjUfIPvwOBcKUG6KnKerlORU01fdXom4DLtQRlPQs42lYRZ1Z63HCE1D5hZKBRSYVWU81SLB6q9bdv5vK55QrVWlXWmii7bjx2xd5dddmHkyJFLli9ffrZz7krv/YqOtGMY9cIEj9FwnHPvBU7YYYcd7vzMZz7zap2bryYZszNJtlWHDaBj86sUCoV9CaKhubn57pxNsjP7Vgyt5Gxf0eYqyCZm6/crCbFKwqwWgduekEor0PYuFArH13LM9crzSrwxnWmvXsngefMhVbWvSnNWZffhnGvddNNN716+fPktQDOSk2cYDcMEj9FQQhn6RYMGDXr7mGOOOQC5gbb7xF/DwJEdPPNu5J0pPS83ONezUmkesnDlPGSpjSLyRE6O7SUTCubsp23W47BwKFTRx2XCdTpdAMn3q5pnp9JnOcfVto8kGVmTe0cTk3H3R7wtM6ltgc+iPqmlQqrMcXTmuqhLYn6Vnp9qrmsocyy6j+bmZpxzlwGznHOXeu8fq9Z2w6g3JniMRvNh4KANNthg9oYbbgjln/iz835UNXDk3NxLbuQVBoB291Hhu/XMD0rDQrV8J1d8VPjOPCQhejoSBtIk1moFUMl0AdQp5yqpHHqEOKFdUcVeEFwtSAhpOnFOoUIZz8QcYEH4Trl+mU8MTakYr5toqcFj0q2J+TVe1+1d42cCH0fO3+HV2mAY9cYEj9EwnHMbIHN1PPzmm2/+sLm5ObeSI1NBkk42CDUKikp5OzlPw/ORNZ7KVoe1M2B1agK/xOa7yfHstMNtwGPhtSpCP99JrADLDvbQvqetq6qztEx6MOXzjkqSbvWDMsJ3cmjz5grnYQbiXUvzcLKiRcXYac3NzYsqHUQ7+VdQP6+gUtfE/JwE+nZzfbz3rzrnzgYucM4doUUJhtHdmOAxGsmpwA7AIXllq+XyTqDqME4l8p58s+/NQAbEW8vNdUKVA1YtlVTJtlrC3pF8jzORgfpM4EgylTkV+irN75hJ6WBP5u+2Y6nQRzWTs9zFI4jYObmcqMhcE+1OPhm8VqlYzaMkDyfn2kvnrDmy0n4rtZ++V0lE1XKd10OEtnM9VutB+jHwBeBC59xN3vu1nbHJMDqCCR6jITjntgS+DfzJe39z3k2V6vJOUnT7ohXVy2xbyTWffZ1PLC/Ott2uiz+nPDk3yTcnr2Ry8p3z2/EmpfuaCVyMzGn0ZCGuP5aSO1DlVOqQ2Ue5CR/TPirZrgPJukXJxqHd2cDyjlbUZakmwbtKwXBa5rXDNiSiMZ1rKSui6pkfVg1teUyUnt+S6z/vOm1paZnX0tJyGnAtImQv6mKbDaMEEzxGo/geMBT4evi/eiDSG32t7njdrmRF9SzNOSXMee8Rk3G1vBhKRVV7VVcaFloQbKO5uTkvyTdbLt4WmskRTZB/jNrGdcD48O9ZSitz2u3bjPipWHWW9NEr5IfRah2kNW8LxMOjIaqSJOIq2iLvGCqIsJpsDR6YWj075dB9zwHW0olpGrpg0sPcUGH4zcwqFAog11k5r+cPgBuBZufcf3rvu3JmasMowQSP0e045yYCxwMX5Cwu+CBwM1U8XWdv6Gl+Du2X3UJ1YS0oHWB0av92w1cZL5B6bsrlIWnO0JVJGCNNyM2b0yV7jGlbjyDekdHQJrLS3KWq57ihfRGQhsA0jJZnV7viNdlvuuxD6nVST8MVIefoSqoL/WWPoS3MVygUdKAuCZ92FWUESZ5XrYgawlRFx9tRAVRFqDD1xiktyLGMRB5iRre0tIwKXp6/A2cDX67WBsOoByZ4jG4llKH/CFgKfDf5qM0D0d7NuL2S4hoGhLyBrSRROae99kRV0UBTTojltNuWM0SpZ0XtyQ0vZQYz/e5S4KDwb/ckZ6XaQTDdtqIICE/6RxHyTsrkfVQbfikRVxnxdTzR2zWNGPJqL5SZDSWmC7nWGj6tSJV5WCXHWefE7+w5qzkUVu76yMmvS/uyhbBsR6FQmImco2nAUu/9+c65nyBl6v/Pe/+PDh2ZYXQAEzxGd3MMMGnvvff+w/Tp0weXGajbexLNhn469CReZnApER3tfTcnZ0GF2Lxy30nJEzXJx9mBOO975TwwOhClc9DUMgim3qJqQkHLkX5bnrSbl/dRQrkE9TxxGzxVx1Oc1Hwr7YQyM+G3ctdPvbw6evzq9cqzqWZPUjUCpEJydUc8V+Wuj7Z8OUTEXxKujfGIAE2v5abkb5B+Pw64KCwu6muwxzA6jAkeo9twzjUB52+00UYvHH744UcD94SPqgkrpeSFfuqVs9CRQSHNP7qTOJBqKKraUMtkIJuXkjf4a3sVPTBhm7yKrKoGwRyBAJXnocmzpyTvowx5303fL5ovR48t2S71oM1vp9+LBuGcsFnJdZSpGqu4wnqyDxV7uUtLdNCbU03fl81b68D+0uuvrXIseT8rMoseGNLzpOHUlpaW+ddcc81f77///iNGjhz578BvarTJMDqECR6jO/k6sO3UqVN/O2DAgNHIYLg8fDavHU9HNpSV54XpdPVKJ0MK0xDB094q1lnSwXEmpaGmNI+n7EzGeXOidJEILCeSsvknad5NxblaMm1mxY/2TaX5cioJtDw0DNaas0253K6W8Hfed0psScveO5hcnRcOa7fvOyDOKtmgHreiyrHm5uYjyQ/tFr2W8UJOPeKII6Y988wzvP322z/9zGc+85df/epXL9Rqo2HUigkeo1twzm0DnLH55pv/fcKECZ8Mb89I8yWSgUrd5FlKQlllcgnSGZm7g0vSvxOxUdZ7klMxpNU4KvbaQgah+gUkdNPWXk5Y7XJkEJ8aknmzFTN5Ibhqc3qakEqcS8qJwgpisVYhmhVyxyf2tlHBE5MbUkw+v5zKi3rmnbe80ExFWxIBNr5QKFxO9XPqZMOBk8P1UTYXKnMt6IzTUIU4K0NepdVCxNPWVjmWPec510Ce5270wIEDp02dOvW5K6+8cpsHHnjgMoqrDw2jSzDBY3QX3wcGHnnkkf8L3EB+wm85N3n283SAa3uaD7kd2RmZ26XcE3W13pGc8EoteUh6jNncoWw+kJInBLW96cjsypokmvfknd13NTk9GrLT/bdXlZb9TM+nrm9Fzva5ScNVJlW3JSsTPTGzK/S7ip3csvY84ZZ3jsvYQva7VJ6YsFzuFUTxOx2ZdHEaMDoko7fnLSsrzrKU6WMNG6sXNg3PLc9rp4ItJG23eYV23nnnUdttt93HH3nkkcnOuc299y/X0K5h1IwJHqPLcc7tBxw3fvz4/912221PRQajSkmlOigWeWrKhG2qDbdUolyCbcmAmjfIlJnf5XIqJ+tWtDunL5RqEow/oe+V8brkhp7K2ANx8LyF/H6tNNirAGlb36rMcZQ7b9UkVacCObedjKhNK4pyqWHOnna9SkSPyMWFQuFaij095XKvVPAdH/Y7GhE8E4jzVFXK1Skrzgqlszjn9XGbAG+OSeKXU7ymWHr8Vec8hf5sBVpmzJjBj3/843XIvFyfL2ezYdQDEzxGl+KcG4CUob+4yy67fBYpKW4TMjk33+zaWXsX4sKVs5CKo7Ybfk5Yp9KgVM5TUC7BNjuglhM+2QEj9SLkCq8qQgHp+21Jn2pPNmSXfXouc5wV91XhMxUpt5ZpUz0KowuFQjPFA1yl5OVscrHOE9QcPr+E8kKo0jG3F1Yrurby8p3IP6ftibpcr1Jzc/OicA3fhlRsDS4UCm1zTVXKccoc41KKZyLvKFmPU7kQXttrpdAiHct5mgc0jRo1iiFDhmy2evXqLznnLvHe/61DR2QYVWCCx+hqjgP2AY7fc889V1GaLFri7k+emBdQvHBlS3gtJyTK5aPMz+wnTyCdn34GuQNqu6G25LVdL0KtZIRgayFZuypsogndLSR5PLWE58qQnaUZKBEIrRSH3rIehuUZr1655OKigbK5wpw42fOnVUCUF7WjkcTbs4jX1qzE1txQXxUenOy2eQnHMxGx8xgyueYc4ir0tVZYVfSuVPosvKfrkpVdCqNCWC/tZz3GvCKDtnw6ygv0QqFQGP2lL33pSxdddNEy4EfOuclWpm50FSZ4jC7DObcRkrtzL1J6+jWi50Of7s8Jm6c3Xx305iDT698GHEbMzbmkOf+pPM070HbSUFVWKFWVTJsjfOaXueGPLMhEayoAqs4lqkGQ5FUzNRGFZAsxfKR5PO15KCqSN/jlhO3mIyGJ8ZmvVxOSqpgc3I6IqMoLE0Tf7kifrEWq6aZRTLkqM00CLufBWZqITxVGbeHR8Jm+fwky+/BR4fPTiddKxWT7MmGi9jxPeYJydjgWDatpjlYTZUJh5aqtkD5sam5uLuQkZxdSURvEehpyvQSYOXz48LP32muvP953330fBY4Gfp9ng2F0FhM8RlfyDWAr4Gjv/fqkain1uMxGwlx5eTmjKU7YbKE0aTdbTZKX+KtrO52WGUyKBFJeeC0lGdguD/uZnHnVp3jIH8wrUck71TbIZwbiNOQ2HfFagIjHe/UYE3GW/j/1CpXkqWQ/K2NvKiJnImLnOoqr1toNSeW81zboZoRVWrV0fE7bJfvKHFN2kc+9iZVvlUJ91ZxLPX8tyDWt19x8MiGvIIpVGE5Aru00x6mcIM0LE1WyrVKoKnsdgAiuch6yPO+X5hUpecnZ2bBwmifX5jWcNGnSr+677753AT9wzl3rvX8r53gMo1OY4DG6BOfcWGTend+2tLQ8kdxIs4txluRLJB6V88J7jyPra+WFlLLVJFCa+Kv7u5XiwWRG5v1K1TR5Jc2nhe+m1TTXkcxMHL5XzeSD2cFJ+yQVUXlei3kUV1G1IKEgzftJw0apWFPyPCSpx6hkv0lbTZn/Q+Y4K+ULVUkqrM5BVoCfDswKXoVs/ks23HO5HkcIj2nYtNw1UURHPG/hvDSH9u8lCsC8kKeuA6Y5TqlAbfOEJA8CRd6vMsec2lsuLJVeFxqyLBeyLTk+MqHecLxF3tqMR+rKsO380Cca7mpb4+2II4646/rrr/8i4gn+LoZRZ0zwGF3FHGA94uXJutbzkoJbKE1iVW/OMr0p6vbJ3ypStJokLwG03FNw9v2sByBLOvjqvCg6MD1CHNyyXqdqQknjwvduQ5JT5xFDBgtS23PCCy1EQZBO6589xtR+tbsl2UbFYxPFgrSEMKhDXO6hkHd8lap1co4nG7LKs7+WkFnR8WaurbKekXLJy2nOVJm8KPW8jQc+qe2VSVDPJqIvD9dvM3HW7jbvSZIsnxtyyuuPrL2Z7bICLRXOFb1xmXMKYVZxRGinDwp5+VihibbjBOmLmfvss88XH3300Zeeeuqpbzrn5nnvn2/nWA2jJkzwGHXHOXcg8DGgxXv/bBrKynh60ifwFkoTi9tCI8nAkCY9Q+nAXDIAtvMUXIv3IS9/JvXA6I2/raqLzGSBFTwG80I784DdwiCkeSZ3ZrZNcy4uoThMUOS1KBMCywolRT1e94ZjySa7Zu0elXnNIx30oHigTwfNluQ4stVwqf3q4cjzmmTJC6FmJ/HLS/S9nNifeedcbdHtsvZeigizxWpnhQTidF/ptfggkmfURKYyMec48465oljL8f4Uhd3a2Ud6TluSv/MeKEoSl8Nx75+z7eQZM2ZMv/jii9/x3p8LfLodOwyjJkzwGHXFOTcQuAh4lszMvZQv315AvKkvoPjmmCb/qufhFjJiIrlJZxOX88jLl5mFPJWrB6EkpJVx5WsVmdp8J6VCYjrFT7ZQPkE07SOlrToqIxCyFWD3Ih4m/busV4Zi8aAC4/JMTox6WlLyPCk7p69Zb05i6y3Iiu3lVrpvQQSWhnVypwFIK3tIvHiJVy833ykJXz0WXnckiNRECNwGnBn6Ua/JtpBLsi0Ue8vSa1f7xoe/nwnf05XZW5JtSNpIBXvbOQ/Hdjoxx6fdfLBMArX+BiqKn2Sbttd2QnlFwrOcQErOl4bP0gR6PaZLEruPHzFixMyhQ4du9fbbb58aytTvbu+YDaNaTPAY9eZ4YA/gk9771kKhMIvo7YA4kI2ndNBbkPydl5Spg+laYq5K9ok3m5eTR16+jNrxGDkhrTJhpBYktyh9ak9Fw61QsvyFsn/itdKBZbdCaWl11hMGcSFNDZ+1EAVWC2XmdEnRAQa4glgtpPO8lJTw5/QZSHn3tuFVj6Ml+TytHPszxQNvS3idQPEisOcX4orbbRVPhWS+HPKFczYhNj33eZ6ebP7YY4Q5chDxpfveO3iEivJpMgnjLRQLki8SF9lMj7eF4nBsW+WWHlt6zsN1cFtoO5twX0JynY3WYwh5Ttmy+na9oHnbZERQe6G1bKgSiq+hrGhvs6GlpWVj4OPIaur7W5m6US9M8Bh1wzm3CXDupptu+tSXv/zlm8LbeQPDdOJgODvZRp+U2waPjFdCn37bnuRzzKgU4ihHNU+seVUqJaIiM3Co3dkEUT32WZQmB+d5UlJvAkgf3ZwMvBo2eITYhxVnh1Zbk7DZhPCqokHzXpqTfskKyAMRkXBYoVA4kNJZjLWdcuuL6ZP+DIoH2zS0ptfLzDKei/S1LSE2ERVF+UOFOO/N/PCZepM2RLySJzfLRIGjKT43+tpKcWJ9yUSPQbxpcnReiEnDsS1UXgJjTnL89xZiWXduOC75zoKc91tIvFaUn1Mod+boIEKvRs532bBgOY9u4iVLPXyzw3sq3Oc1Nzcv9d6/4Zz7Zmjjk4goN4xOY4LHqCffBsYcc8wxY4YOHToLKOQMDG3VKOFVXfetyOB3C/KUPRLxOJSdIDDHG1Ky/ETYNps0ezpysx1dKBRUZLS3qnRbqKzMPsq5/6E0QfR44k0/G9JoEzBhkJlB6QDf5i1K+q4ltKMhtmrzPrIisu28kF8GDbQNgFOJ4kwHtjRHR9udVZAE56KFRzNiILe/MsdbNIBmzr+2qSFQzRHRPshO1KihRYiiom1umhxx9AgigEYn56Uoxygl75rNOd4mMrNT53hFsmE+TWZuW1Mr6aP0O+kDQRq+1P6Yndlfeu3m5XfNRcTOUoqniijnfSsRVmFfVxB/52S+A7Evf42co/Occ1d771dhGJ3EBI9RF5xz7wK+uu222z649dZbT8h+nuf5ID/soDf0q4PXAMondubl4mTzQ6B00Fb7JmTbyNqdaTMNlaW5OK3k29GeGLoLCaWckxFsavNkJPelKRNCyNqZDaPp8S9CBsZs6Cw70GU9Uqknpa0MOpOjo4JqLRLGLJqJOZM/0xLeLhJN5cRCJg8lKxjaEmDJP3fp4A7F+VXpOSP5XOctKlm7LemTVuRcHATsTv71mNJu2CgRqm1vJd+bCRwVBFj6wLAt0u97B1uUIk8KmX4O4u10ZNbzeyhN8k+Fy3yiV3FmaOvBsN/HkZDZEIpnQs+GPvUanJ0RQyq4HDEsq8wvyFQUE1paWs66//7777nmmmu+DJxBDJsaRocxwWPUhUGDBl3svV//nve85yRkMKwlpJQOcqOBscjTZCo0FpBfWpw3AGooYD4yN8+2wKHEyeAuQMTOBcAD4b1y9qY5GLPLbJfnkZiTfJ4dULJ5I2cXwtpKYXv1TmxXxqYismIyE46ZTfCUUTwAqw26BMUNwNnIwAZJDojuJyNe5iBi57RywiWQhgvbTYjNEa1FoblCcRJ7iYcoGdw1XNU2M3cQkko2OTh3ZuyMPQALiVMQVLrGqwmtziOZrbgQ59+ZiVwXFxJCY4mA1BDjvcS8qOw+SwjHuBSYAqTeklQgzgr90BT2n3oez6c0x6uFkMOW2Z2GWFty7GsiiuXrk/Ov4lgrHbedOHHirg888MA/XnzxxW++733v+++HHnrowXLHZxjV4CwfzOgszrkPADd/4AMf4N/+7d9aKB6MsuGksiS5Lmkb+lSu780hWW09+Y6KkTRpsyUkbV5LFE03EweZx4ADK9lVSGZfRsSTej6ySax522kfXE5xvtLpRMH1FWQAnU282adi6DogDRnkreSt+z4HWYIDpILtE8RBP53gTl/T5GTdH8TqsxZiYnT2fGbb1yf1SqE9tb/tnKV5QZnk7JbQbvZcVpwIMHMeZqT7KZSZSTvjubok09dqq3qKIHouKoUKqyJH4Gm1WrlrrkjElWkr97cXjv8apBIx7c9ZSTMtJL+/MvvItpvuNw0V5vZR3jlM2h0F7Ik8jLe++OKL//zFL37xpdGjRz/04osvTijbkYZRBebhMTqFc24QUk3x9F577XUpMJziUE9L2LToybkMJcnAmUTlzxE8PTnf0SdjvemmaNXVI0QP0FhkgD9dcyEyN19tSxNobw1tpHkULckN/2qiYDhed5zJBVFBpsLm5ubm5iPDQLQ7xbNFFyWnlksGDV4x3XdbuTVhtuVkwG5tjrNcq6fn+KSvUg/PfyPemyvTfYXBS3N0Um8PxETc1C4dqLPJreW8HxpGWYh4AU4mCsv9k3BTXtWQtq0ibsfwmXr6oHwFn+as5CUQpx6Qtci11IR4xuY35yxBopQTZzmCNRUKum06I3S2Aq29ROcjkCVddIoF/e3NIH/ixhaiGK+Y6E5+X2U9mpDvkQXKhjK13RYkf29XgC233PLe8ePHL3z00UenbL311tOff/756zCMDmKCx+gsJwDv9t4f/f3vf/+PhbgcxCjiHCz3QnF5dt4NNe9GmAwIlxNv+G1VPZlckbQSKp2/ZgZRhGgoTMXYUYRBIBmk9Wl7MlEspYOz5lF8qlAoqOdEV8I+h5wJ6YhCTJNPIYbidCAG8ebkJWaneUnZyh/d90zEw5OG+doEYRIygXgO0jjPoaEfdN6ae8P7LZSKk3nA4UgeyTIkXLiYGM7QAVztazseEkGa8U7pMWrI40LkvGl4bmYiDhTtE+2z04jCb154VYFTJLRyEoRLQkKJYL2cKJZ2T+wrmq8pczxnksn1yXix0tXSWyhOElZSQX9v5r28bVNhtAj4LRSt+K5hu5KJG9sJTSrzwz5uUzEDJQJWr/m2BOZCTsVgRsSnuT+7ItfUKIDp06ff9Nxzz0154403fuqc2957v74dGw0jFxM8Rodxzo0Avjt8+PAnv/SlL92a+fjdxKTKW8nMD0LOqswVBJE++bcloOZsm3vjToVQEBL6floerl6Ay8P/5yCDxXTg3mzCcCLqxiHVK8fpvhNbdfBKn3xbwmsautLBYWr43hWFQuG4JARxNTIAtFA8+/H5OYPY4jyvDhlBWEUoJptrMbvMQHUvco5HAWcGb5WGHVuI1U/XEc/Z5RSv5aXnQEXKbMSzo6GnpYVC4eKw3UMUV44tICPGmqWk/Kik34qWlQj/VDi1DciULkrbRo6XTgVSyXxNRA/T3sBmiBBNPZKzwueLKV4tPS8BOG9ahpnh75LfSiY5eW/CUifNcQLDFpIQaY6nqeIDSSAV59PDftt+V4E0yRzKr9FV5D3MeLqakGuhddiwYT9797vfvfudd975SeAz1JgfaBiKCR6jM5wFjDj22GNHDh06VG/UOnDcS6wY0oFzYfisKdNOdp6PotlgKX7KnRH+LqqCqfB0Oh9x8R+eE4K4N/y7kjhQ3RHaHlPhuNPB8fHMZ+WedqE4eXck4Uk57O9BpI+mEQe9C5H+UJvnQ9GkgqlnQD1KuwMXh/cqPYWXJUninUb+DL/a94uAy4DtgXMKxRPl3UD09jxJ9MpMD98bj1wXWn1zDjKvz22U5tlchIiHixCP3FRgGDnLboRBW/tNJ5HUXB5FRQ6IYP0kMdSTKwYz11dbyCmH1MP0Sni9MAgRiAnpzyCCWaut5pBJAM7my9BOMnwiWNKkdLU7r/Kq6DdEOx6ZQPpbvJUK11NeuC45riLPWkYMzw7H2xZqXr169SmPPPLIpNdff/1c59wfvPdvlNuvYZTDBI/RIZxzuwAnDRky5Ddbbrnlw8Qb35XITfwX4Wlbp8ZfhMzdATJ7bTMxkXYexYNUUZ4K0eMwl1jWWjKA5yRtanhqSvj/XELYhtIwgnoidkLEzirkppuWzSqXEEXcziSJmsmTqj4pp6GMVPyowGpCBrw7gn07E4WKrj79SGg/O0lhdvDR3KI0l0f30V5uBomd6WCUFVn63tcRkfAE4uG6nLh8Q7pviJ6+FoqTcqcT8pjC53cXCoUbwzEMLxQKKxEBcSrwm/A6gzjXEMAnC4XClc1xskCd52VRsEOvLygWnnr+HgvHoddde4uZpv1Ukugc7Dgw0x/TiZPnqYhUITY69M8ExLN1eqFQ0L9nUJwDlz0ODV/lCZjsthp2zc75lPda4pHJJHyfn36W0y+plygvXKd2ashYf6dt3sDsA8zQoUNnHXPMMdtfdtll7LTTTvMLhcIx7V3LhpHFBI/RUS4E3vr85z+/hOIBIZsYmuYV6MByUPinA3gTMqgPRma6TafuV/HQEv6/CMmhmUXxDL7pYKcDvIZWFiKi58Fk2yZiGOHepP2LkcF1s9BGdrDXJ9d0kH+QGDoptyBk9ulcB8Mh4f+TgJXB/m2Jg5Mua9CCCMS2p+rMoHB+QdaSmot4nX6XbD86fH90eHKH/InuZoR9nwyMbm5uPiNNmi3EsvpPhP5ZFOzTMI2KDLX7XqInpaiyqCAz9Q4DPlQoFLZFcjYuIXq6tgh9QjiGzYD3USzyrg77u6ZQKPw2vK+C+GpivlYbOd4rzbU5LekPvY4+T3nPT3pNpquZL82EwFJxB8VVd1o59kFiTpBudw1wIyKE1xA9gWlyve4jK1jmZ7dNt0lDYDnHBXLdpAIL4sPGYOJDQx5Zr1H6+5+Z8x7Eqrw0ZFvC1ltvzfjx419YvHjxQUuWLPk68I0KdhhGCSZ4jJpxzh0OHD5hwoQbN9tss2Zgw4JUOs0nPh22zSBLcTWQljPr3xr2mk1mpltK81QmIDfdbPUJFE9qBsWDQLa0WgerRaHdNFxwHfBvyOCv+y3n4teQGESRp0+qCygeMDTZcz5SiaU3/DmIN+lBpDoqDYekA4L2TdsAlX2aDt6Fm4ml2IuCcFTvQjpZnfZd+rStuSW6rfaffqaLjCq/DceiYZpXgaeI4ahCsFO9A22zZyPXwJTw9wEZm5YSF/PU0mygJD/rKIpznBaSJOUmwiBNaNfwzmRiGf+9yT7S62g8OSG9cDyHI2LkDornDNJrST1ky8MxDEbOcZpb9hDwn4hHcUGwZziwS9h3WlHVlgCd50HMoAK53Krz5XJ12vJnmkvXynow9MuD7bSRFzrVh5n50CY6Nf/pHIpDY7MKhcIoxNN5MtJ/swh9vOOOO/7lX//611+uuOKKd19++eU5h24Y5THBY9SEc24wMng9ccQRR9yDPO0dhdyc9Yl4AXHQ2BrJ8XgceAu5GadziKSLRabJnYqKk9lI6CSdLVaTUW9DwjmaT3JlRjDlPe3ORAbKD1L61HlrCE1pGCov6VLtWoAMAi2hjdPD5w8mA26an6RtH08UgVp+fTYxrJd6Sm6F3EVIL6d0EMzLi1BvxpOI4FlIvlfgVqKH595kfzo46VN6WxUcUSA8RvTIfCIz0LZ5B4JnTEMYAEsQcfcWmWU7KJ5/qGRgTxKUdW6ZKchkdkXLTuQcq3ohB1O89MR8opBZDOyHePyyXr4LicJRRb6iAlKvL8LnKhb02FvCcWuu2J1IDpP24QpECL8MvBHs0P1lvSiKTtw3l1gcMAdKcuJmlnm/iMz1pkI0fWgoehhI3tfQoFYXapL+JwrFkz+2/daS7VuSzy9Erkl9r+XPf/7z7c65wvr167/nnDvIe39L1m7DKIcJHqNWvgzsMmrUqOOGDBmyE1J2fhDydK9PpA8i89yMR8TQGIq9LxCf/jXJNA2DpWQHq90JAxsxGVUFwmIkEfTSQqHwDeSpWCf1K1rwMNh1dfjeLGQAV3GRFVKPkz9rrAqktkqmJGQ0oRDnjdH8pFeQ/JxmZCCYQFwmIA15aBgLYHlznDRP7Z2MeCU052E+ifhJBpBmorfpeKIYu6dMWENF3rPh+Nqe+MP324RjMlBqknI66WHW46G5Ww8SB8qWcF60cg9kQLyE4rJ+7e9yE1d+ArnOlgBPEwVf26CeU0Wk53Gn8Hp7eO9yopDZArmW1AND0kbqsZlP9KhovpfmUqmXT4XtUcFWPfaHEHFyY/LdJuBTYd8jgG3C+2tCm/cintHJxFwvDUfuE7bdubm5+SuJd3Qqxf2cehtT8ZQK2ZI+1ATkcE6uTOydE/YBxb9zPc8tyXstyWsLco6nIQnpp4b3tg7tDUeur4XIb16F5YXIdBgXOef29N6vwzCqwASPUTXOOc0FuWnWrFlbEz0cEN3ydyI3zl8gN6aLkZv6eKIgSSeR0/yPbAgIKKn00ETTBcjN78rwujUwEHF/j0Nujv+FiK7hxMTRtmTecAM/kPjErZU7rcQBTIVUW4VZGJBHEuda0TwVnffmSuDY8J0rCoXCg4hnRSuTfk1xqEIFzpOIt+yc4LnQHCQN86SiaToi5NLk17aEz2wfEiqZyoix7JN8Wj2moaomSr1kaQhQxaqGc7Iej4PCducn7V+JnK8rkm2nEM+xJrm2hNeixT9zxM8O4d/cgiyVoQOyitd0EL8t2DA8vLdZeD0NEUHjgZeQa2kMmdLyEK5L5yxqIQre8ch1B7Hfb0AeFNT7OSoc5/zm5uadtd3Eo/i/Yd/PISHCO5HV3DU/Tc834TUbHj0t2Lm0IFV7KkJmUzx1QhpKmk/x/EijEZG0gGIR2RL+PhYRcPq37mNRsv1kxNu6KGlTuSHsWxckHQ38FPh/iHdLz+fZiNgj9A3e+7edc6cDv0e8ypdiGFVggseohQKw8cc//vG/DxgwQG9qt4XXBxGRMwMZ1GYQJ/vThNK0/FsTGFPGFQqFy8lM/U/xjfYxYgipNfw7IXw2B3gXcvPcJPn+rogHSsNF8wul4aE0dNWCDA63EQXKlPBvb2JlVROynhGJPbq/x4hl5mrbB4lhDojrMn0OKZ0fh9zgD03s0tCU5kGchYQ+NFcoHbTmZUSM2qXeg0tIJvGjNKF6KtEzp+LwFkonZ9ScCvUMPBL+ryGVhZn9ttlWKBR0sL2X2KeamKveletIZqsOpF6szxekmmsZUfTuA3hin6unQhOQpyLXzWyi+FxC9EzODCJ4EjE0+AmiALu6UCgc1Vy6JIV6s/Q8XU1Mzr+kECd/3Cy8dyfxWm6rGswku+tDxKNh33+iOPk7G4bU1zwheA5yLi8A3o+cuxtCH7clQlP8GxsV+kuv1RmFuHDrHOR60LW+biVOnaB5R2m/PVIonsm8EI71NqKAfxH5zQ4kLuMB8oA0GLkuFgOHFAqFJuS6/WNo47vOud9571diGO1ggseoCufcu4Evjh079q+77LLL15DEyuOJORx3EnM1dAZe9Zi0IDfYS5Lv6JO3lrFPJ1YnQfE8J3qznRL+XUN8Wh1JHMx0AJ8d3te8lUnEJ3UtVW4Lu4QEzTRnJ/UGfJC4htE+xLl6QFZ8TgVS6l25DREvjyMDM0ThNQYZIO4hhhmUB6FkwjkVErObm5vvRsq322wtU23TlvuUhq/Syp5C8fpFi4jibDHwOiJ2HDKILUIGpSuS7TRXK30FOUcLE4+Hhk/SBV/3JyYtT0BEsQ5sjxBFczpx3nRkgEwTelX0TkHOxa3h/TS/CIpDLa+EV20jzzO2vDmuNXUHcu7SaQ2gtORa83YWIXPqqMdEB/ZTEdFxB3JNPl2Qdd6yXjr9//zkVZdVuTITUkx/A6MLhcL5GdFzYNj/V4heoTSEOp04X9JTiOA9EvGuLEaERRPFa9rdGL57DjHJXQVi+juFGLaFmK93NfG3sBlxMdP5SDhVj1t/o/q7HRf6rdV7X3DOnQrcj4Suv4ZhtIMJHqNdnHMOibG//qEPfej/kKfx6YTS8LDZaOKNzYXX/ZEEWHW5X4EM6GnY6OtIzsK9xNCUzj+Thlt0P1OIMwgTPAbTkPlclhYKhV8gN9kHERGgeSsLgS+E/Y4mViG1kSMyNH9B842aiR6Jm5Ab8j3EAeN04rT9s4hCUP+v+U6rkMFWxWATErJ4D1LxpjM5E7a5ARnsRieeG/WynB5CVTdQXNXU5nlo5xhbko81JKlP5xDDJJoLBTKgX00MszwdvvsSyZIAgbTU+shMWfhTyJpPw5BrRMNjs4leJU2KTT2K3w/7fovihVy172eG/88jiu/FiHdsLbEMugkZQJuIFWQ6sJ9eKBQ+iIRXBob2Hi8Urw2lOTD6WyBpd3byfz2ui4gVZTdRPOHh8cnxpQuHEo5P2/sccAbF1XWafD0tHMP5GTG7gBh+BblWICZCp/YCPI8Inj+G9uYQw5ejkN80yMK7dxeKl/tQ8QlynZxF8YSK6Xxb+uCyQ7Dxx4jQ0bw1FfXzgZNCf7VdW977vw0dOvQ/165de+rOO+981eOPP343hlEBEzxGu4waNeq4ZcuWfWDixInXjxw58gzizL8nISLl+WTzhYgI0CRLvXmnN2WIVSqbIYmhf0s+OxDQm5fe2A9H5qy5AxkExxOffqG4AicVQNnDSZ9ulwA3pINYIrC03TQHJA3R6I1/IfEGr7Qmf2seTAvyRAsywC+itHT65Jy2QPI/NiMOaNpeyrFE79it5CyGmVOxNh8JpQ1ChM75oQ/2RZ70byUmc38OSe7dEhmkd0dEEEhlXOpBeYzYV6dlXqF0HpZXw7F/APEcjiOWhEMc2HVG4YUUh4UepHhl9zQf615E8IwDPkLp7NpaFaWzIev5GoOEkh4M330zsQXiYpxaTaeiYQ4iuEGujSZiOHIact7VNg19nUO85q4Obe6ECMJpxCkUxidt30bM57odEXTXI4nM1yKeTRUmIKJD++cwij089xKFWnb7kcg18jFEmKh3czExaVrFNUQvkIrmMyleykL7Qm07KhzXncQihHT2aPVkqZBeAHItNzc3L/385z//0s9//vMBK1eu/DVSym4YZRnQaAOMno1zbuiqVasuGj16NIcffngT8cb7JuIpOYHiNaIWhtfByA17OpJU+GDY5hbioPEpYmnutPDZQoo9GfOInpFJ4d/s0OYcZCBOmRc+15CNenKmIIPjdKIg2QG5Ic8hegV0wNRqrgvD/y9HBr5jw/FqaGMwchOeSwxvqVjSUA/IwDYG8TCADGwjC4XCtUFgjA7Hru3MCX+r239R0nYT8HNEsN0dttNB78mwTTbElh6bHqvOhaPz4FwRvEuHIed4q7DPC0N7B4Q+WEQcMBcgHp6FyLQAC4CjkjDaIsR7MaNQKIwPAyThPQ2BXYJMKjg7tL8w7Pe0cKy6P7VbWUyokEuOb37yf73OVKBPIOZaaQhpYbDjNGII7A5EWG4Wju1NYCPEA6dVcRCvtdOIFVJ7E5OuNWQ5G7n+9bczmyiQDgz/5lCcmD6eGCa8BAmtXkcUCt8P9i0jnpdDES/qdOL1qX2pXpg5wCFEr89sYh7UhPCd2YgXVSeZnIL8ViAmEI8Dzg3tjSIKnUuICeMLiYu+ao7SbORhZBFx9fbrEhsWUHyu9ZpVuzQH6p+FQuH2zTbbbIPJkyfzyiuvjN9ss80+hmFUwDw8Rnt85e233x51xBFH3DNo0KAp4b3riNVXK4B9w/sa2llITECFkNNBHIQ1lDIH8RTMSrZtCdsvJXocVCQsA/4V9qfX7t5hX4cXCoV7KV4J+vLEDh2Y9e9JiOj4AZnE3+RVwxVa5aXeh8XApykue785Zz6RFqI7/4bw90ahvV9Q/DSvoY3rM+2MQUSPli5r3sgiYiXLUqIAORl4tsyEdJo/01QorphZCHw0HJt6FGYTV+gehYiArRHPz43IkhJQ7NnZnFC5k+SmaCXWNGK5tlbJHUdxHorO43RPaO+XRA+MhvSaQ1/uTfRiLCB6GUaH/tDZgpuIg2qaG9NWSp542dJkYM1Hexdyzl4F/hH2NzhUgl0SjkNDnQAPI6JWvV+E746guDovnT6g7bwk31Nx/3jSR8cj4mE+ku8GIsb+DmyXtL8IOUe/Be5CQmkaxtK2IV6bl1O8oGueWF6FhLheCsf47tA3AO9pbm4+KBzLeOD/EDG2EjkHSyiejTvrlU2TplsoDoGlfQNyXtXjOQlYtc8++1x///33H7Fq1aofO+eu9t7r/cIwijDBY5TFObc5cNZmm2226L3vfe9C4uKfIMmXeuOcSVy+AMQjA+J9WAu8g9xwD0Ni+p8Mn08Ir/p0eVby/6ZCoXA08BPEe7EIGWw0OfEdohv+oOSfoqGr25Gb41lIEjHAboiQeJ5kraUktKUD0XzijLwHhm3HIYmVK0Jb/00yIVumckdnlVZBp2LnKGI45DHkBj+eEAJJSsbT0M/JxOTnFkSE6HfUwzAmbJO2kSXNz7mEKApawnsLiaGMC5EBOA2NXBf2cTLi3VqIDPZaBXdN2G48Uh10c7K/IcTJ6jQkqWLnaqIw0dwmZRHF1U16blsoFtH62UHEdZo02fe0ZObpy4m5QpqbBVHAnE7pZI3at5qPM43imb4J+1lGDN3OIYZtjwrbLCF6S4Ci5S5aiAm6+ht6D8X9PwfJe9sstL19+PdrpMz+X4iAV8+STglxBSJYFiLCbRnFov4W5LeqsxvPLBQKOjXBU4jQnYRc/wso/q39I/TjvkRR/w6x7P8niEgi2KJ5SBATotUrVFRplukbkD7/VNj+TeCswYMHL95jjz0u/stf/vKJjTba6GuI98swSjDBY1Tiu865pmOOOUbd8NdRvO4UxEnQngz/X4C47w9CSrZbkZt029T4gdVIqexMYghicNj+kbAPDSV8OHx+EXGCwSmIl2F74iCyGFkHC2LFyzDkJnsB4o6/A3iAWCqv7nL9e3IhLp+QJtweT1wX6TSK1xY6jjAbL8UzQ89I+moO0WuSl3v0LFF4tBK9W5r/9CAxb+iO8K8FEZIXIk+9ZyMDTgtx5uB05fG0amkUxd6V/YmzYZ9OzK3QfKPxxAqqK4nCaQ4hd4TiOYZeQc6VJvyuQs7ZqtCnaS6VlkAvIk66OAfxikxGvGlaDaRP+vdS7J1J86YWhrZTz9mFoS/1nOrcOpqkDFHApEL33PDZkrDv04her6mhj9Wj2IR4wTSfBmLYaQzy23gcOYcbZhKgU3H7GCIQDkJK7VsorhxUoXwU0Qt2YLBJk3oXIedk29AHA4i/s+sz3iUSO1QAtlBcvg/isYGYpD4s7FuF+K+R3+t6ZGx5Ovz/auLUEQBHFQqF8ykuhW9NvZKZaSNuI3qt9Dc2Mvw7EFh8wAEHjFqyZAnPPPPMWc65y7z3yzCMDJbDY+TinNsD+NyQIUMuHT16dAsxtg4x92J/Yl7MzsgN9eRkmyuRm9VjSAhMv7cGGIoIGA0fLEG8PNPD62zkxvYqcsNUD4K2AeIpmobcYBcgwqM17HcOIhQ09LIV8Un9ZCQX567wvZ2QpOiFYf+XE13wrxKrcJYjT8/LiTlJg4m5EbOQAUYHm/nEgXof5GatiZkzkhu83tgvCcc9v1AonB5u+pqEPYFYqq95THsjImc68hR9DVLposLq6vDZ/yV5Qk+FNvZMbNZ97Ej0DIxHzts9xEFvXPjsE4jHBWIZ/4HEcuVbkKfwx5Cn7VeQwXEBIpjmBlsWh37SvryaKBKXIh648cBhzbJWWCG835azk4TmLkEE7kHEPJPxYZ967eq1ugi5lnS+GEi8a8T8njOJnowdkmNvRa73acCFQSi0hs9PCP20IzFX7J/h9UGiONiZ4nwqQt+obW8RF9rdG9oq7GaG92cGEavH+hIxV2lf4iSXb4Xj10qoFpLrK/RrtpRduTH06bXh/2+EV01Svykc8yXJ9iDjymPAXkgY+Hmid1grFGch100LiaArxCVB9Dc1E7nGxyMzSGuy/YLw+TxglnNu2qGHHsq6des2HDp0qHl4jFzMw2OUkJShLzvwwAN/gOR3nEwMQVyJDK7TkEEE5GauT186IH0CuVnrPCDHAVchN/GlxDlxniW6+V8hTq63EEnI/D/iPDp3hv1qqOBNwnISxORPkNwgTfqcTVwj6kZgHXFelTSv4hbi4PgIMXwBxdVWGi7R8MnDxERUFXxnIuJoXPj/FERIabVS+sQ+BxEAuyNeBfUe6WCuybnKX5GnW026fTX0z2xieO3ycIxvhn5KvS9ZUo+Gei/SxRuXIhV5ShMSyvtk2Fa9JLeHzx9GzveuxOTa1DuoYRuQwezkcOy/CO9NJpYig0w4d0niCYEYQk0X7FTvSxNRRKkAThcrfZ7o4dPQVdZzORcRqWmZ/S1EL9yvw2ejQ3huHjFHST1Vy8P+tyXm5DwQ2nkcuZa1ClCTmCGG9dKZtWcFL1ZTeP/skEe0mHgNLg82v4yIY/XMzkXCVRrWO51MNZQedDiW/cPnKshPR34X6iVVcXVDmBdKuQKp6HoJ+GzynnoC1bsHkjgNcm5mJG3o72EhcZZnnfJiWBJ+nBb6b2boEzbffPNFe+211/h77733s865i7z3aR6VYZiHxyhlxIgRxwMHbrzxxudOmjTpo8gN6BPJJlpdAbBBeJ1NfGpTL4wmYWoOxVJildLDxByc+cSb3OVI+bB6Hy5EBsxXEZGls8SqB2EjYuWMDkbzkAHnOuDk4Ek5O9h4NnKTXJzYrvOd3Eux5+J44vIZKjhUBM1IjuXjYf+XEGeKPY34JDqXKKRmNBcnJWtV0YTw+a+TfX2MWLkEcTXw15H+fwUZxOeFz25Hcj4eJU7SNzPs+9XQhnoYPNELpx4NXQurzXsBbcm1zxJpRQTdeKLAm43kbYAMerqcxmZED58OpNr/IMJE9z8Duc6mh9c9wzaTwndQjwTFpf9pZZ16WloREdVCHFCnEAXCyYgXRs+Vetf0Gvo44ikZRczXejjZ737hs32R63JWaHM2MKm5uXlRYqv2+aSwje6/lRi+0/3OQX4zo5L+uy58X8X8dcTkchWO24V9T0HEzjDiOd856V+I18t0Yu6TomJ7AiKqbwvtTkNE7DQkxDgeuLZQKJyXeNnORq7VVcH7NItiof4I8bxPCvZrVeLlQWypF3IK8YFqw/A9/Q6UVuItAG7cb7/95iCeqB+GBzfDaMM8PEYRzrkNhw4desHmm2/OCSecMAjJEWhCnroPIq5hpRVEBxMH5P2RgeM4YiLzbOLcGacjT4nbAt9ABtgW4gSFu6fbh/c1kVmroXaneF2sx4jVNy3ENY1ABMznwpPxJZnJCtVm9RRp5RSI50ZntL2E4gqRS4iT/p2FDAybIaGNI4nJmHq804jJoDOI86To8YwObWhexOPIYPIq0eu1BFk3SAfbaUQvyavIwLSG4hLz1cGus4HfUTzv0avJdppPNJliL4OG8k4vFAobIrkpdxMrqM5BwnlPE8/fbchgPC78/xbEm3IQ0Zu2NvSzzuL7FyQcdwdxdmqCLVuEvxdTWjWkM3RrMnwLsfpqDsVrcqVJzaOS10+Hv3Uun1ZkcAW5tt8K/9c8pD2RvJnWYOuPEIE5Pux/b4rnnJkV9vNu4uzKi5G1snZCfgfvCW2rJ+pqipcfWYAIb82zGoVcO1oxuIYYwvwp0tfDEK/cBxGvZ1veWJh2YALx3q/5NAR7Nw1/Dwv9otfYPMSrNwz57W1H/H3rZJYPElaFD+Llk6GtZxCPjwqjhYjgPih8Zy3F8wIpqyieu0v7Q2ffHk+cdmIaMG3UqFEtY8aMmfvqq69+Z+zYsSdi62wZCSZ4jCynrV69esSee+556aBBg36ZVEloLsP+yGA0Brl56yKLS5CbzlXAMcR1jAjva6mqDtRnEhOdpyGufk2QPSt5/87m5uYjwwCi8XuQG+Pi0NbnkBtuEzEPI02IhLj45OmI2/8yJBfhAmIy9Iyk7XvDcetNHYJ3JogpbfvfiInMQFtYQBcXVY+QJh5fEfprN2QQTAeCBUgOzo7hO8uRge4FYuWSepCeDt8bg5Rzk2z/GvKUu5Y4eKodaThpEXEwnE4M66i4hViuTtjXO8TqvOPCMYxHBsc7KZ5l+SBiwuutSD6VJg6rEPxgaH8cInY0DDmBeF0NBM4qFAoqhlRMa79OozhJXI/xOqIAUbE4PLy2An9APDXpoJrmiKn40XXZBhEr7hYj16OK4WVEgdia6UOQMKR6CjXpfkr47DpESF8R7G4NxzARqWwbSfS8qJ2tiAD9YghTpdMMADwcZkFeTMwRm0W8lp8iWUcsvNeSfH9S2Oe2xAU+D0tsvhv5Pb9A/E2eT/yNXkOcTXy78Pkq5De+huIQOcQ5lPR86rYg15hHrr2TkxBcet22eWG/8IUv7PnTn/6UlStXXvzZz372T7/85S9fxDAwwWMkOOe2Ar61/fbbv7TvvvtemNxY5iEDzEeRm8pO4f1tiRPRDQ7vHYTcWFuJg9dYYghGq3GmE0tvVxNvbuORgbSIzJIIx4d9aJ6A5tdo5c/eiNhYRPSWPETxfCNrmpubDw1eGB0c1UPQQgwx3BG2v4MopnSQawqu+yODXSq0NJdjR2I58nSKn1R3IHpwNDdjGnITP41kZXdk8LmD6BFK21mG9N9WyMAIMqBsgwys11HsmdoGCeU5olB5HDlPNyAeAa0QWkwUO2uIVTkEey8nhjYfTPrlaSSRPD3GnZAn++XEBS0vDn03JhzXEIpn7H0FCbtvjwyQOpPuNGK4ZjDFVUxa6bSAsJRCIga0mm9pOI4ZiJdHc6A0t2YYsEdyPC8g/atTIUC8xoYj50mFnubqZNkC8RhBzN8ZhXh4nkTOzePEFdE3DttOIQpEPYZtwjbvAT6R5DCpwFoD/DozC/Jk4hw/rxJXdL+OuFzH7ch1ofbviQiXa5Dzc2ByPO8K9u+A9KNWFWr+mF4X2ocrkN/jW+FYfooI3ttCuzrT+clEL5dWeT1KrPKaQVw6Y1vkGt0auf7uBK4cNGhQ0wc+8IE9fve73235t7/9bR4xVGv0c0zwGG0MHjz4wnXr1m04Y8aMJuDSQqGwhrgmVStx8NNBbAgy2OrNTQduiGES9XzMRW5guxKf+DQnQkXI68jT9GeRQUeffElCBBDnj9F2BhOTI1VMDSaKnTHEkIra+HRIgGxCvCYbIqXE4yhe+VzzdLYO73+KWHLcWiheikJLnucig8WuSOLtI+F4nkA8OyA38fciA8kdxNLr24gz7i5BBtQR0DZZ38UUMyrz/zuQ3/UqxPs2PezbI+crHYwXUew1UEGjXpnrEZHxePj/EcR5WPS83UJcO21EeN002K0CYxnRo6H9uivwTeIM2OrVuh4RL7pUhubPPJfYqWXeq5BB/l4yk/NRPLeQhrd0P+mcPGmi8b0Urym1JvTZmvD/B5DKpP2JK9WvIgpNkH5WliHTBOyBJMun8+loP2i/QJxhex/kWnke+Y28hYiiQylOPNdjbCJ6OL8S7JmDXFtziBNnvoCIyG8g15snetzUhhZiKEnFW5q8r+h19xTFM6NfHrZVD416HYcg+U6LKM6JU+/e6OAZ2x8576sQoQsSNl8Y7FVvkuZMaRsg5+5zwOxdd931jp122mnLf/zjH1Occ5t571/B6PeY4DEAcM7tAxw7adIkRo4cuQK52eyA3Jg+igyeIDkco5DZXQ9A5n85gfhkuojiRFiQQehOStd/AhEmOjAuRwSUVmSlFSRpiKoJyQP5AuFmSZzt+UZk2QX1hMxHbtq3ExajDNvtRHxqzN7QP0mcwfdp5OleB5pxyMCvCb+zgl1qy0JEJOgA8PFwPHqsKjhWJjZrIuc4YjVVGnoCmBQGlZ2T71yP5IfsiYiMlYgnYRwxyXM5+etzLUGepNMBfqvwqiXMe4Y2VAjNQbwjtyHz09yNiM5xxIRgiGGjp0NboxAhNiZ8V7f7UPK6hFiuflawO/UwPY14Ngh9cwDRK3gU8dy2Uuypg0QoNTc3fwXawo5zKfYsfoI4T9MyZNqCuYjoGhveuzIc6y0UVxAp74R+0lDgXkiuEsRJGrUCbkHYNvUKnY+IBr02tyDmqo0nei0hivePESfuPB4RGE8Sk6F1IsNPhuP9KSJAQH6nFyMi62riBIBDgq2LiNV7hyPX7EPIA8Do0C96DWl+XRqOeow4Q3drsP1GJFw3iji3zz7E61QfUkD6fGny2dzgBVKvruZZvRXs+lp4f7dDDjnk+f/3//7flkOGDDkf+AxGv8cEj4Fzzg0YMODHG2ywwfoDDzxwAPKkPoJ449GnsCXITUoH1EuQm9xZyTaav3IaMbxwObES6mHkZvgK0WOwjDi4zQltalVXOnuxbjOBOOuxlqXrQLAsWWlZcyx0BuB0AH0CeXJ/EBFPLyDVYW+Gdn6D5CgozyCD+1vJsV5KTOLVdicgA/7dxOUEbkE8RRoKXEUckFqRUNLYsO34YOd9SOhpeGhnUtLPdyPeBRAPx1+RXJQViR2aW6XehxVIbs/Y8P9rw3HvgwwY7yD3gx2CvalA1eRhFRO3Ewckfb+JONncy8HGt0L/6JP7JOLkiJo7BHG24FRYgpzTuUQv06Rg27+QQVS9B+MRMaGeHL3uZlOc7HxlCPPchiwMqudX7d82/NsCCauendizMGyjXkCC/eeHvycF+6eEY36GeJ2oIJhLnKRxW2IekyY0T0ByzKaH91TsLCKGXU8j5vM0EZPbdyCK06XAV0IOjwrvT4XP1hHFzt2Ih+tw5HwegHiVWkI/LwnH/5Hm5uYzQu7avsj5fV+wUcX9UcSwtfbrqxRPTPhA6PcPET1E68Lrs8Sk/b2DPZqsn4py9dRNQ36/mme1IZKLNzMcx4jNNttsxL777svdd9/96YkTJ/7x/vvv/xNGv8YEjwHwifXr1+89depUhg4dCjKQXIw87X0u/NN4PcgNOM232Js4CDxDTCQ8nriY4arw+ebIzUzbWhPafoOY01M0NwjRu7MQEQM6P4yuvbQYeTptJU6CNpI4t0wTckMeRxRxk8N3H0RuoDsFO/6F3Dw3o3gOlhfCMaRelynheNMn2uHhtZUohh4mzpC8CXHG5Jbm5uZCGITHJ+3oQEk4TvU6fDJ8dxNk4NEE29uQcOA0Yh4GxLlk9iWKnaXIALU3xYO3sjj00UlIAvpw4L+A8xCRMZcodt5GRFkTcZkDPd63kIHqFkScaSL6METofZkovlQcad4KwU4VGyoEb0n6EoqXaPDE6jX1SGwbjuFfyPmdigyGi5Dzuwb4VTiGTyVtpZ42ZUOKB967iWJqKRLqagn/V2/FMqSySSsZj0SE9mii12Y64p17lWJPkdoBImjXIQ8OFyJ9ORgRu28i1/5HiNfqaOC4QqFwZuiL/ZO2HkbEiravIdVXg01NlHo8JxUKhRsRMdJC9OBODd9fRbx+v4F4NdW+NI/uHGRJGg1FLyGGC49BJiPdg3h96fm9JbR1B3J9fjS8PwQRjIPD61lIvo56cdceeOCBLzz00EPbv/DCC790zo3x3qchR6OfYYKnn+OcG+acO3/kyJGvT5gwYRPkxvTBZEKxMwqFwi+IVRcLiE//CxDBsCHiQRhBDOU0IeEeFQLq1fkGMb8g9biMDf8OIpS5JtVOFyM3zikUzwl0a7DpRcIMwUm5qnohdgnbqidpTHjVY9mb4mqazYlzn6whLmvxNuJF0afQI5EbsubIpCymOB/keWRwUw9FW8VbeAKfRxRvWUYiA8mOxAHtoWDLtcQy788hA+Y2RCGxMvTRvuG9NEy2X86+oFhsTUXCOt9G+u0EZKBXj8gGyKC1FqkuOxMRhtORQR7iGmdNiGdnTnhfbSS0dyvFIc//RZJyd022H0sczNYh1Vv6quHUXYml7Sog0vMLcs1uhSTEbkVIbg7HMggRSssRcafneadMG6+Fa+30cEwtif2jkGt1FCICj0N+P+qJ0TyxKylevuQxYvXSR5J97YdcG5cj19pgpL8OCu0dgEykmOYIqTjW8nXlTWIOzWikz9YSRcYEoqB6Otg/jJjr1YL8/pqQ38FY4nU7DPmtTgz//ylRtIxBrg+dDgHEe7NheG9ost0y4iLB+yAPDgcRJy5UT9WbxDL6wWF/TyTtD25qanp2v/32a73lllt2RX7L/43RbxnQaAOMhjPbe7/Vhz70oU0GDBiwAEmqXVEoFK4NwoFQiTQJudk9iDzpL0JujEuRG60mrGroaULYXnMTbkFCVR8liqKVSNLjQ8Tk1AXAvCAErkducFcTb6ofIw4uOqj+jeLwReqFSAfwN8OrCoc7KR7sQG7gC8L7WpWyDslZmYM8VeqEhSDC6NXw9+KwzRHIID6XmNSroQmtZluKDCBXhP9riOq1pO37EYGxV+gHdf//GzJYnxvev4bY/2PD6zLkiVqTYxcApya26ja/JubU3EL0soEIienIeVqFJA7vSxQdSxEROx4ZzMYQV9DeMLSv4YwJSBhrUfj/itAeyGC2P/EcAHyAmLhNchx67byCCNKB4f+6nMIrxMFZw6gvhWPQvt2buAK6JoEvQAbnZ8L/90PCNTpgj0xsaAVeDnPaaGJwU9IvKaOQc5yGAMeFNpYjoc2nkd/BqcRS7bfDtosRwfkmUVg/jngy5yL9uysizNSj+BTxGtf+UTzyG/55aPsNRJwtQTyo04jTA6hY00rFtYhoaCEuI/MC8RytQfr1mmDbQcj1qNftlsTZuO9AwoFaubYcud4JtuskllOQa0dFmv6GBybbrEi+p0L+9fB6wAEHHMCgQYMeBy5wzqW/XaOf4czD139xzm0HLNp5553XfuITn9gIuRndSYzHP4YM+iOJK2enbv2lyE1zLbJe0AeQAeIp5EaXenA0fDONOIFZFp2MDko9L1lWEsNHy4Ej1CsVBiK18xnkKVCfBB8If/8v8UbZSlx+AOIEfAuQKfAdcaDOemHmIB4WnXfnQGL1zOzk77xk07SNE4iiZSUyqN0D/Hvyfsoa5Gl29zJtgoiXIcgg9zdizlRr6IcDiPkjaV5QmkC6FHkwSnOBUns0afQq4tP308hgdD0yKC5CElV1BmcN3en1of+/DBHEbyB9fwIx0feyYO9ZyESFqYBYgVybWlKtuT3l0Hwsco7/Y0SRcxVyDd5OXJwzDx2MFbU5i046+C5EUI8kzqFEsGFf5FjfFY7nG4gA2pUYYp1L8WKzafu3AEcjv41nEW/VQmRFcz3/um02nKk5ZYcQH1QWIRVdugp6ihYbKC+HY1JRvww5l2MRcflfxET4hUhfa3Vldt96XvR300LM0dL8uL8h1Xx3I0UUByMPI1snNq0Bhjz66KP3XXXVVXs1NTV9d9WqVWdi9EtM8PRjmpqarl27du30k046ieHDh2c/1uTDW5BKoDHE5NunEVGUDjoa90/DJnoTg5hbcwchuZg4gLyGiJC8m7DyNDJwjy3z+XIkP2AG4jGaS0yaTNHBNRUg9yMD92DiU+OkZNv1RG/oM8gAOx4Z6O8glvFqH6hXR5+4ZxMnaUztWYwkR+uNvBJvBhtWEquplDXERFQVPunx5bE8HMdgZPBPK2MWIYPIEcRztBx5al5GDFkorUhYUc/dHcjUAp9DxJMnitf0vP8aybnYDOnD18KxPYXkgWgOik54N4ViMXE/cj1oe+lnykpk0N02OTbtl1eR61n7MzuA6/nXsFmKCr1lxHDSEuQ6fYLi1cEhirA3icIhK1I1v0r7aFFouyX8rdeznqtFod00PJleC/q7uoyYjAxx0sR9KRawiyit3NP370bEaBPxYUNFSZrDRub/CxCxpOJMj3FO+HsO8rvRhykN+eq9ownp552Rvk1FcCo09W/9znPEqrBFwKv/9V//Nelf//rXuj322ON999xzzyMY/Q4LafVTnHOT3nrrren7779/KnbUNb0YSeJcTFxhfCUyiE9DbugfJCYiL0FuWC3EtZvmIC7rS4hz+NxGHGz+mxju2BS5Kan3AWI4Qtt/iXyxsz68jkQ8CnMQD8B4JB9jWWb7YeG9vybvTUS8B/sSS4RXIoOHR34nmkS9Dkn61OqQSUSxcw6xz6YQB47HwrGNIYZM3gr2XomEGJ5K3r8fGaT0fCxFBskmZHBegVRxaUgoK3ZeRSaS077UkAlh/8tCf40jhqW+jPTdq0jfHUoUEm8Rn9QnEr1dShNxmQPtk6uJazulCaepl+RDiNhpRc6LCo+xxGT34xBv35TwWSpc7sy0tyOxfzWkMTz5zgLEW7EA6dsxFOcEqdhZjgy8OminYkdDP3r+df+Phe9PIQ7CzxDDQSMRMb0RUVS3JdciIv1/gm2aZzIe8XgsQPpzEnKuxhAThd8mzsC9iHgtvEOcE+ijFHuSxiHerOsQYbkwHPN4pK+1vblEgfgpxKMC0bP6aPh8GDE0BZJ/8yxy3T0TjvMGothZgpzzh4jrrE1Ivt9CnPtrNnItTiOGsLcN9mlpP8hvaBGxT99BfuOahD9p2rRpeO8Hvv766wtyZqY2+gEmePohzrkBwI8GDhz46qRJk55Ent7mIEmEIDfEr1HsbVlHnJfjNuTpexhyw7oWuTHtjzyNTwOWhkqrWcSnOHXLz0Fu1DpY3I6EPCDesN5EbljqJdE5a7K0Jn+rvSpORod9ZN2Yo4ghDZDB/HlEQGiex3DkydchN08duNQ+zbG4AxEnOyGDs9qQCq2jiPOo6CC6IXLDvhrpu6uC3Rsig/XzxAH4SuTGronkI5C8Hp2XRkNzatsYpGQ+vfnfnWybDk5bIaLjFGTQ0cH0FqLo3BDJ53g6vPe38Plc4oSSEAfblci5vh0ZTEHEkPaN5nQMR/opzSsCEWe67RHEVeGXEIXV+PAZiZ3bEc+rLgehvBXe+z7F3rQ7ENGciprrkr8fQAbNh8L//0IUdrrfTxJztCBWqz2bfP8pRIBr+f8i5LpZg3jZdkG8F+OQsIxewyqoRxIXzb2OuNr7Pc3NzQVEINxKnChzENK/a8J39VohtP0LpIryK8jvWkOA9yLX2/5I/347Oa7s72g34gOMCsCnkAeCbUM/fJ6YoK0iY3R47zKk3y4Kx7gEEcdTw3bzw7HqtbuU+GB0FBKCPhn5/ZyP/JZA7gljEXE7jrCG2ciRI9lvv/14/PHHt3r00UcvwOh3WEirH+KcOx6Yd+SRR76w1157bYVUN2lVlFZjzSHm0bQSZ0mGGHrSnJsRRBe+lg6/BxErOrCnXIfcjDW8swB5QlOXtk5ml8cSZKDJhlWg1IW/NRJWGYDcrF2yrZZCT8m0US7/Iy9HRm0fSyy91TyFrRDBMpc4j4zOlKvhLZ0kcBHy5K4VLHcQy5wXI+GiAygO+d2BPGEfHParYY00PwViOEZDMO2Rhlxuz9i0C8UelXSuIXL2sRbxVowIx6/XwRsUl6CTHOediKi4EjkPv0b6aRjF4cDs+XgWOcebINdWpeNNwz5p+GUtIj409wViPpr2hXopsiHDp5Dfzh5E4aU5OYS/dySGok4mzv6d2pOS2qbhNg0F3YYkFz9IzCGbXtpE23dHED0zBBtuRX632ldPI9fdJ5L9anhtIXEyUojzBOn1eB9yXndCxJVOWfAMkpg9pczx3YvkFy1DxJy2dx1xbbc01DiX4sk870D67+Hwf62qewa5ntKHldlvv/322rlz5w7eaKONXnv55ZdHWJl6/8IETz/DObexc+6JzTfffNMTTzxxgwEDBqxCSmDfR/Hq5icjN77JVE4ehig0lDSPRwWEvmr+gd7E9GariZjzEe/ElMw+WpEb57uJaxs9hzydO+IABTHXSJ/kVew8Hb6nSZWvIjfGrHjK5iRkByQdGPX9XyNhg2FEF/u00A8vJ8dyB/LkPY74tJuXt3Q7ItTyBrG/IuGBK4kTsKU2/xxJHt+S4mqyatDBTc9RmoMFMQckm7ic/r+cMFyMhOoOQs7f+4hiTIXiyWGfxxMnr0vL+BUNAe1FPBcpaW7LM4i4GpGxbVmwR/tvPTIp3lE5tkMUPgR751McJkpFEmFfK4gJtNn8IM2RAznf7yYKkrfC5+q5GZV8X/sjbU/F13JE3Gs7aoce89PEZT+g9LrOE6IPI6HXzxKvWYjXrbaR5oBB8T2hhThLs7a5I8W5ZguQ/vogIuT3Ct+bQvz9LEHC6e3lu0E8H+l95Wpg1wceeIA//elPDB8+/MQVK1ZcVkVbRh/BQlr9j2967zc/8sgjNxgwYADIIHklMtBMCNusQKoeWsj3tKjbXEMTemO7n1j+rG5w9Za8gAzKZyA3bb1Z61P4EUg1ygzkBncHxSXaTcQnas31GIE8SetAsyJ872GKb4oOER8QB8f1yA16N2RQTHNihhGnvF+N3NDTgf/l8KqDxTiiQJqGlI2vQAarscn3JiGer9FJe2k4R0NTByBiU3OC7ib2xURkbpxfJMe4POy/FfHC7ICIHf1u2jbE8/caMRwFMqC0hP23IOdmMjLg6mKkl1E81wkUe850cH0js42GIcYgT//vEOfRGYOIh7uRp3fN65mLDPwgYT7t97eI156eT80neyF8Z79g7wnItbgMCb0q/0K8Tg+FtgYQq4NSFob3xibvjUFEJcR+1RCahgubyBc7S0N7mwW77kD6e3jSvoYQz0L6fnH4vno9oFg8aRHAyNCOhtrWEvuF0Kbup5V4Xet1nxU7IOdtH6LYeSF5fynFYifN7XoqvN6N9EUaRh1ODNmp7dOQiqsm5Np4BckL3Cr53ivEdc+0vL0V8eZCvCbSY/ksce6u24GVEyZMWLHFFluwZs2aiz/2sY+lItXo45iHpx/hnNsReGy33XZ7+5hjjsnmODyFDFwvIW75rIt9BTLoVKqU0qoNTVg+C8lrSUNEi5Abet6NpqXM/5cjg8ZAROA8S5wtdi1yg1ThpFVg6dPmcuDryOR4ed6HPNKQSFpZlA5ei5Gn3yOT99KKnqynKOV+RLw8h4iJrJfsfkS86PefJuaGrCZO1PYqMnBr6OkF5BiHE6ulZlC8dph+bzEiDFKbW8JrWpqckvVU5PEU8RrJ9sGrxNXY26MFWWpBv69hEiUNP6qnJ+vxSfevXom8sKV6AZ9C+m44cg38nDhbdRb1ZGqYK8uLyLl5FgnXaD/fgQjq0wiLXWZsTasC1e4/EqdP+BwiRLcIdm6KCPbtKb7uK/EQ8TcEpR6a9JpIQ2J5ocK7kfD1exChMZG43IneE6D96QLUjtcpnq5AX9N7wHPBJi1C0N/nWuRh7QHi9f4YEm5sqz5bsmTJyl/96lfD99lnn8VHHHHEfpmZ3Y0+inl4+hGbbLLJrwYPHjzksMMO2wS5YTyE3ITuRgao7ZEb+xCKn5beQm4u2yPJteqVSL0e6dPdTOTG9izFN7g1FJcIk+xHn9hakNyhGxBv0e2hjR2JHqh74tcZjNyAl4ftt0Ju3GvDMa4M3/8pIgTWEBNQy7EKCW+ACI3UgzEAGYBuR27KU4kCYBnFya/DEKH4D+Qm/hoS/mpB8lQgJpOq2NE+nUi82d+BDJ4g4k7FzhrkiX87YiLtVsSn+EnEiex2SuzSwU3zfjTHZwkSemghX+xAHFjuRvrhKqKX4+7w3avC/5chA3XqoVqMCB6tQEuf/NO/W5G+HUZMls2G6NJr69Hwmg1vDSP2zSgk56Wc2AH5HQwPf2v+Wepl0GT1Z5BB9Bai2FmBeMA0YX1LxFv5kfB/vTZ2Q0KVJxFDaIuDrWuJ9+W3kOt3HCJyWsJ3VIBtT7xutkDOqZ4X5SWK+1V/b9sn760A/oxc0/cTPWPqKdqBeM1tmGmPYMsR4Vg1f2wLpG/S/VxHvE+spZQliHD/BnLOVKj+EhGiOyTtb0P8fTyVtDEY+Y2sIE78eU1mP+t22GGHxbvvvjsPPPDAuOeee+7UHFuMPoh5ePoJzrkpwC0HHXQQkydPhuInX52z4l0UzzfzInLTHpVs+xvkpn8UcoP8MPHJ7W6id+hVJB5/HHIzHES8+d2P3PTTJ8WFyERkVxMngtuX4sRPRfd3ByKetkOExCgk6fbYsF25p9aFiIDSm2fqMVGPiyYba9hoTfi+2vxM+Ftd+S8gN/y7kXyMcp6dt4L9zyHCTSdiex3poyaKvRTp8etxqwhLk5Oh+Jy+gyQMn0lxrk8rcULF1MZsDopuqx6xtI9WBVu2zezztfD+7RSv35TnFUo9VlDeM5a+v5IoRl5A+mKDsN/fI96WVKi9QFzsVdGck9bwt7a3ijgP0H3IudewiF4TbyHCaiIxb+kpojdLJ+6cjZzPDSkVYCmvI6GwVcjEnWkumVZzqW3Dcv7OQz2FeX1eLjlaWYBcJ7ORpOjrkT5OvTpvIb9/zdlSr9vryO/te8i6a3meptawzVLyiw7Uk/WxxHZNfD+S4vJ3R7EAXhH+n95TliH9OgkRi6MQj+cwgBUrVrw9d+7cwQMHDrx6zZo1R+f2iNGnMMHTD3DODQTu32ijjXY95ZRThgwePFgHkfZunin6FJx+J3VR57n19QY2m2LXdvq3MhepOvkncmPSwfYp8kNoTyEVJbuF/6vw0YRmpVwSbTogrAzHNyI5Jl2EM2tn1i2vg8HdyM1Zk09fCtvpAJMKBmUBEvb7C+XPwx3IgL1F8t4qJAclDUncj/Tb2OS9lcigmZ0hV8kTVungdj9xQUkdgPOShNtjJcU5Kln0elyOCIqNEY+UnrdWJGdpA0SoefLDaipMUrSa6G1kVupHwus9iKckL0Sj4UYlK84qhWayVXJrkdyj9cHu7SkNWVUiDXVW6vtsuO855JobR3GY96lgx1Dkd/I8cu0NJ5aJbxP2mSamQ/F51P2lwgzyf6/LiYvM5h3HC+Hz9sJd2X5LxXAlbgG+iHg7lwC/03ZuvPHGlXfdddfwD33oQz/ec889Cxba6ttYSKsfsPHGG58CvG+rrbYqDB48+DHkJnEd4q5fRXFiI8SJ0V4iTuTmkBtVOjDrDeptoth5nfgUpgmPIDfFhYiwSQWJ8h4kX0NDJnpzvBt5ensts/1YxO0+KfzTQWZ4Zjtt54XM+48Rj3s4cbDQkMV2FIsdDdtcgdwwdcJDHSz3pTj5dHPisg4QxU4aKlyJhM60T1+h2NW/MtiQih3C9uMz771O8UCzPhzTRmGfv0E8FyuJIaWXMm3oPEDKRGL/6aCWN+CuK/O3hkSGI4NviiYgawKz7uMARMilia6PIV7CE5Bj3IGYVJ6iYmd9+PcK0n/jiH2jYad0zS8o7nf1CK1Dwp+p2IHKeWBZr9vgYNd2SJ/fTgyxpU+bzxHPT0qa1/UipWjC8ZrM+9sgx/EYIiLHINf7IKT/9De4NfGa3R7p/7HkL2eSJr5r6DW7APXY5O9niCHpa4h9PDjYrdfKVuSHGZW1xAq01AYVO28n9iwkhseVJiQsNgf4Gcm4N2XKlNXDhg1757777jtp/fr1J2H0aczD08dxzm06ZMiQF7bYYoummTNnXuac2wm5Sf0NCTmNJT6lqRdHX6uduyUlLW1diwiro5LP0yfgbPsrkZtv+gSY9zSd96S7FrnRvQock7yvYQPdb7nk1krcjxzXPYin4e+UemsgegL0yTPNDSln8+Bke33VJ9lqEoSVORSvgaXkeeZS8rwNWbuU5ylepyg7t5GSzh1U7ik82x/lvB4ryfcOPYaIllq9TVA81xCUHofu8yniZHitiGjLEwIQ7U+P9+nw/g5ET422nf2t5bEOyWWbhFx/9yG5P2lYKu/3oaGrbNJvJe4Pdj2OJETfhIjMdF8PIaHgjSkOF6cemvQ8Lkf6bRuKz3crIq63QwTMRuGz18PfAyj1WOlvIeux1Uq04chv/G3kQe5MYiJ/9j7zFFIl1wSsfOihh4b/z//8D/vvv///3HHHHR/B6LOY4OnjOOd+AHztxBNPZKutttLBvxrWITevwZQPC6XojS47cJUTFk8RnwbL5Rak330u2JC9ua8P398AuSGPp7JI0wn/yu0nD60CWRC2nU7pALcCEQTvpnRSumzfZG/m6fFre1oBtgGS9Doq05aiORV3IpMQ6rFnQw2Ktp895meQwaZSWKHaUEyay3IVkn/xOrHfdZCvNiTRUZ5Dlms4kBj+08F/NTKI7pJsrwPxQqJn6G7E+6jX/+vERPlWRDwNp3xuzENIeG4ApUnXqdh5AOn7seH/WRGckv09Lg7fVTH2BDFJXQXRunDsQ4Idum89p5qTlM6NpIImW0GolPvdaPgua3d2+1eQaz8riNYiwksnMNTrpr3rRY91VbD/NYrDvlAc6gN4ef369Zv//Oc/X7dy5cr1s2bN+vGwYcP+w0JbfRMLafVhnHPjga+8733vW73VVltB8QCoLuCVxHCPhnPWITdDfcpvIj+EkLYzIHnV91QwgdyE03DHy8nfaVWYuujzbqYjkZva/cgTvt6sdbv3USp2smGbrNjRAUyPJRs6AxEbq5An9ulh3/8ZPtMb8AhE7EBpHskA4ppcEMNhig6Wa5P2XkWeVD9J8ezG2d/shmHf0yk+9vRcazhJ575ZRXHfvoY8beeJndRWPY5y6GcHBFtaEGE7B/HypeFRyB+8XqO0Cqi9/em1o6EsQhvbIMnHqVdmGCJShlKaa9MU3vs0sX/2pVhcbELs5ybEU6Dn7x1K0fDcBsQqRSX17GyGiJ0VSEm39o16/EhedfbgyxBx+RIiEJQ0SVs9kQOJDzutyb4HIL/tAcl2rUSxczcyR9IyJBSa2j+YeM9IGUAUa8p6YiUdiLDcjBgKfyX5bAAxF05/r6spvV6yIcC/ItfEMKQvs7l8EEN9r4f/bz5gwAAOP/zwga2trYP/+te/fhWpMjX6IHlPgEYfYdCgQXOdcwMPOeSQwcjNdgmSsAnxJj6cGEYqIK5g/Ww9Mrjrzed+pApLb476pKlPzeqpeAK50aeD81iKb1hZD0j6WV4CtIqIkZQOzNnw0RvhveyEZ1D8hA5xEFhLXPE7T2wNQ8qkn0MSO9NJ2lKv0TvE8nfN4XHhX2tot4n41Pw68ak73efeyX6rQSeeywuPaN/q7/1hpH/HBZuyT+9PIwPlFsRzqCI47yFJE7JTr82niUIKJNk4m9+SouJ1JaU5M3mkT/sq5FLbXkPO8TSK84dWIuu2HUK8jvJCPnm2rkeujTXE86+LdA4m9m/Wg6cMobwnSG0ZgVTuKXkh2E0QD9RA4L0UL4Cq/bAOuVazfZln1/DwuppSUbsZUkwwiii81RsEUVC9E76bnoOBRHE5GLkn6O9Bj3eDZFs9D1kPpHpu3qK4n9+V2L4ECcXp9f8W8iC3McUJ00rR+d52221573vfy5133slmm22WfUgy+gjm4emjbL755ke/88470yZPnjxgo402ArnR7k6cI6QVEQZpImGB4hvDKopLc99D8TWj85BonsAQJOyj+RGpdyArIEYk+07b3AYZjN+g+AlREyCz6BOm3uhWBptVdGQHMn1Cf4viG/tg4pOxLvKorAyvOxCF1zbEp0YVTWvCd9chfbGGYgHSROyHdPDKC3XoYL6OUvLmMBlFqdjR7+oAoYmt+xJXTW/KbAvSf1tk3k89DVlbhyZ/61P8phSLhncnf2ePaR3xGtie+PSdTXROeTP5O82n0nO6BfH8pJ8PR6YtSEXztcS5a7RvU6GsbQ4IbaXnaxDFoRiSz7P9lba5HJmC4XWidwnkuktFUfZ6Sdvcj1KxowwMbWlfZz1zed4oFSbpb2Y5IvBXIl7ZVMylDxmDyB9PND8H5HpLPUspul6akl4jDxEnLE0f0ocT72E7UDxn01BEYJVbXiXrLVo/depUBgwYwN///veflPmO0csxwdMHcc4Nam1t/emIESPYb7/9sh+PQm68TcjAlgqRIRSHdDZGBiC92WSfTj9IzBUYhngG9kKEgw5i6Y02nahQn9aUl4gDne47vSlth9wsV2ZsSKurVlKc4DqEuF4RxMHCh+Nxyf9THMU31ocR93naBsTBpim8r/2jdi8nX5zod/I+S/Nb1FOlN38Vd48SK6CUbJWO2pH26QuI0FmJJOKOymyrjCzzfton2mepyHLENdSyqBfpLcRrmB57dvBRAZmXGP4m0g/pteiT1zuJ1XdpGXQlDiOKEb0m/zf5niYXk2yThnZeQDwMgym+xvLCj8pIZAmSTcL3liPnpr17cvp5KlpSb9ftyDUzLtkmK4Zdsr3iM68vEa+R4Ujloc51kxXzWXGXFbVrQlupiG3NbJNWi6a/6yaKr+PXiOcmew9LBdV68kPUeQ8RAzbZZBMOOOAAnnjiiY123XXX43K2MXo5Jnj6Jl988803R02bNo1Bg3KjlnkDiZKGN5YjuQI3IjerrDBoojhfZXPiYKk3YE2M1O2V7A1yC0oTqrNPoZOIguYligf5DYhT32fRfakAy978/1nGLh3UDkBCedrGOuJs0y8gN+7sb8kjxzSY8nkveqNOS23VthcTW9S7ooPA+5CJAlPKhUrSPh2LCMfhZbbN2rmK0sEh61HzFPdZ3gWXtrsh4u1ZQUz6zcsDAUkCz362EaUTzLnkdRJxuQElHRDfQK6rRcTra1OKPVAgXrC8gVRRz+fryCCuA7JeB68Sr8VygkvFxGvhe9sRB+o3c7ZP23mL/L4ehEz6qL+/cr91/Ty9blVE67EOp/wyMquJv4+1RLshhhhThmRe11Mack7PtV53GyDnYq/wfw3BapgPyv++BiDh8ZWJndqGUvSgsP/++7PpppuyYsWKX3/rW996f5l2jV6KCZ4+hnNu5MCBA88dO3bs+l122SXPbQ3xvHuKp6FXWpGbw0hkAPmiNp+zbXpjLuc+zkt2HUb5gWAlMl+PDiLriItgEr63CaWD/HryK7TS6zzvGHZK/s7mIIDclLPhAk3q3Iq4ECLkP1GXKztW0qde/f4aovhMq6N0IBif851y5IWQUu4jJrLqoJXmUyivUnyO07yerHcg/dtRKly0LHgj8vvnbaQEfgNkYM0Lp6Xvpce0lmLvlfIaIlQGIf2ngiH97mrkfD+f8/08NkHCKdlqoM2I12J7pfObUCxC1xHDwtpva4hFBFB8nWfn0ap0X8/2Y7pttuQ++3vOhj1V9OnxqR2VEtuzIa30OMp5HFPShyY9f+oRVXT/axEvlx6z2ql2a+i5jcGDB795yCGH8PLLLw946KGH0sVmjT6ACZ4+xtChQ7+/fv36jQ4//PABzjm9ISwjf8BwlC4noFVZ6U260g1bkw3LkRf60JtTXrtrkZv/gchNXhOa30sUVxqSy+6j2uvZUywyyiXvqyDL857oQLSS4lwVbSvvpq/5Glk0X+aF5Ps6/46nOHylA0G5iiwl3X928EjDZPchA672p/ZhOti9g+RwPUN8Ik8TzVOvWRr+Sc95nhjWa1L7N626SrffmPxzq942PSZtI72u0n7IJmfrdZv2z1Ckb99H/m8mS9p+dvu1ZbbLkvaZ2q9taT+k4dK1mfbKJbbnCeFK4re930/aT+n+dT8bI/caLZKohtQrlEfW3nS/6fU1MPP+KmShVYil6lm0L1M22n333dluu+249dZbRx5xxBFjyxlu9D5M8PQhnHO7rVmz5vMTJ05k8803Tz8aTvlznQ7maeKj3ljeST7LorkwWqH1WM422Th9tiILJEdGb5D62fsorhLakPjUmw19ZXMsIN89nm5fztWf5mBsSmkyqIolHYiGE8ut0+/n5Qdpvoaix6x9vGXGRn1NK8LSfUA8ztRu9bxkt03RY9oV8XasIIbWdG4fZRASupxIFFqplzD1DKW2t4e2kR7rOuA7SEVgWm5eDs3RyBNZ7dmSFQoe8WLpftNjVLIDc9p+9jdWKSSW7jP9vFxSb7bd9ryt68kXwmqT9ls18yDlJY+n+0/3o7/RrIgt1+aAzGvWQ5i1T6+Rcg9ZKmCGAR9FwtVvEQsrsqThZA/gnOOwww5j1apVrFix4pFCoZBdy8/opZjg6SM459zAgQN/PGTIEH/QQQdB5Sf8cmSf2NcTb/7pDS4N2+h+ypXcZgeVvGtu6+S7leZ60YEvL78hOwCkyYrlnkyz7ea1l3fDTcXScxQLsOzxOcrPK6PHnLrm88iKs3Qfa5H+SMXDwMy25frzHeL5GUEMaXiqL4dXm5flfFbJq1Fuu4GI4JlIHKCyfZp6D9RrU63IypIVasMpnUOmo23nPSRkqdR2NR6mcmRDoClpuLQSacVTJVIhkVbsQfnjW0sU1WmCd/qgoOImuyzMAPKvz6x3bxgyseSGyf8V7du0qKHN1q222oo99tiDe+65p+mVV165oswxGL0MEzx9h+nr1q07aMqUKQOGDRsGtd+k1xEX0UyfMocmfyvpE51u+zr5FRFrKZ78L50cTtmEYtdyOdvz4v55+4PyN/Q8z8uAMn8refkpyjYU51/kbVPL8hxZj1h7okE9X+UGx2w1TUpe1RW0P6t2Fk/+6tjlquAUndcmtW8tcWDKevKUVFhXEvNpn1RKbE3RATO7vf6/XJ/l7beaB428a6tcKXl75IUNUxu03bzctzyqvYfo+Uq9wnlVYCmafF5uP+kDx1YU90WeR7dcO8vI/021m+d08MEHM2jQIG688catzMvTNzDB0wdwzg0BLmxqalq6zz77pB/V8oQ9EBm4824a7SXFggxOe+a8P5ji2Y3zJq8bSPGTWXaG1uwNudJAou1sgAyeD5XZrtzNPG+QzIYbKj15Z9vNS+KtRHYwam/Q0QFY+zR92vY57eXZkIbA0u3KzbuT/X+14ZosAyg+7++Qn9dVSXBmyTt/6zM25B1D9hrPCptKg3KWcvfVvOPIXltpCLXWZTcq5Y+l7a3PbJdXYZj3d3ukc/JkbVI66rVqL1T5Nvm2DkIEvCah513rWQYAbLzxxhx44IEsXrx4wyeeeGJBoVDIToZq9DJM8PQBxo4dezGw04wZM5oGDhyYddHn3dyzsez2bgDlblLlhFA60GTRfWlYolxukJKdvbUS6zKvg4mLo2bbrbQ/fa89UVTNQJyt1qq07TrKJ1CX+97rFJ/P1DtQ7SCdfQLW7fL6PSscKl072W3bGzzLHbv2WzUeh7wqu7wwY/b/2X2XS44th/6u8o4xW7nnEG9oNrFXHzw8seQ7T3jm7aNae9OKvzT3Kg0v5YXzqg0Ft0c9xpysLZrknnfc6unVCQrLib6U1fr+fvvtx4gRI1iwYMEma9eu/VynrDYajgmeXo5zbsyLL7544rve9S523nnnJkqT/7KDrCO6oKtx+UP5OV4qDVBQ+frSJ/m8p9hKS55UusnmPRlvSmmOTPZYKwkDXTogJS/ZNs++at3uSqUn+nJiaROKcxM0HFWLiM3mGFXK+akmtJCHK2NTLd/Po5ZBt9Ike9n3OhISHlbme9mcIJDrspw3L01UzxOela7XvPLscuHb9P/6e0zF35rku3mJy2lb2WkHWpG5pGqhUmVXJUFXbk22tLpxF4q9h9nfcLoPXSaFQYMG+WnTpvHqq69y3333nWGhrd6NCZ5ezvDhwy9ds2aNO/TQQysN4tW43iu5/NtjXQe+U+1Tc/oKlXNsKr1XTRVRnhdiEKUDe7nZbrNttycIau2zagb3VCxWKulNj2Fk5vPstfAOseqnliqoao6vWmFRSYRVu6+83LO830lHkpQrifRsInlHqeYYs+XZ2XBeuXby7BtCvIbLPfQo2fyhJkqTndvLTSq38jrkn5NK7W1KXCU+S7n95wrJXXbZhbFjx3LbbbeNaG1tvTJnG6OXYIKnF+Oce+9rr7324X322YcxY8Z0RHSUbbrG7Qd24Du10F7b1YRuqrnW87wQWRGQFR3ZgS5PEOSF/vIGovbIG5QqVQJlpxgo5+GqVCWmT/wduVfU85oo19aQdj6vhnr9burVTjk6coy15B5VaqMj539k5v/p7Ovl9pOiycXlZuJWr1OtXtOajl/L1N9++20WLly4TaFQGN/+t4yeiAmeXopzzg0ZMuTSoUOH+smTJ0P+07eSF5aplkqu//a+k/270mKQtSTDtkdnBp72wl1584W011be03+5316teRHVeA5q8crUm85ed7W2095yA3n7qSU0V4mO9GtHfl/ttZXSmTBio3FIXlR7y2PUQoeOfYsttmDPPffkvvvuG/zyyy//xRKYeycmeHovR61Zs2a/gw8+2DU1tVtFXEkMVSIdDMqFyNq7yaZ/V5rPo1IybDVJm+XaqoZaE1SrqfSotq2s96fSvDm1UinUV4torfW9lI6Kq3Iirb39pbkoeZQTtPUQgZUSYcvZUSm0VivVfq+WcHK5/1f7vWq/X+7zcnlR0DHB0+HzfPDBBzN48GBuuummbYCzOtqO0ThM8PRCnHMbDB48+CdjxozxEydO7IpdVLoZl5hTY5vVkOdVSQeTensoqslxSGlvIsNayPP+1HJ81VaIZd+rR5iws+ei0qBa7u9qhUy597vSu5WXCFuOnu556ahXsNpwVa2f51EpbyqlLv06bNgwpkyZwr/+9S8WLVo0q1AoTKtHu0b3YYKnF7LllltesHbt2i0OO+wwN3BgPXIhS6j2abojbSq1egvKrXSeR2ftruXm25W5I/VM+q2FvOTt7OeV9l1L5VW6r3IJ353xpnVn+K6z1Cu0Viv1CKfVso/uply/1mzT3nvvzahRo7jxxhsHrFu3zhKYexkmeHoZzrktly5d+qWdd96ZcePGdbSZzpYC12OfHUmmrIfLvlE33mrzK2r5vKvIS97Oft7e9+uxr54qVtoThJ2hEcdcj3BaLfuohlr6t6MPBuVC82UF4KBBgzj00ENZtmwZd9999zDL5eldmODpZTQ1Nc1dt26dmzatrDe1UV6B7thnPQaZatY3qte+ejP9/fgr0Z4gTOlJ/VirUKtXPk5H+qAWb1c97i3lRF9J2zvttBPjxo3jtttuG/r666//tg77NroJEzy9COfcxNbW1o/ut99+jBo1quxm3WlTN1OPY6s27l/vsF53nJeuDEF21357Mx3x4nUntQg13b6W98t93tVJ2JXobLJ1Cc45Dj30UFavXs1tt912SKFQmNlB24xuxgRPL8E55wYPHnxpU1MTBx54YKPNqZVqK4N6Ij1pwGqPRobAqqU3XgPV0hu9Pl1BTzq+9s6J2lppOoiS49lss83Ye++9uf/++3n55Zcvs9BW78AET+/hmLVr1078wAc+wAYb5C2K3KMpVxlU642xJ91IjY7RmwRkSqO8Z72R3nR8amt7y7qUMGXKFDbYYANuuOGGgd57C231Akzw9AKcc00DBw68aIsttmCPPfaoZ9NdmXxZDbXeGHvTjVQxkVYdPb2feuO119foUddIU1MTBx10EEuWLOHxxx+fal6eno8Jnl7A8OHDz123bt0Whx12GAMG1PWU1RrTN2rH+rc6OjoxplEdfaGvetxvaeLEiYwZM4Ybb7zRrV69+iuNtseojAmeTuCcG+ycO9U596Bz7i3n3HPOuR8654Y455qccy87567o5D62efPNN0/ebbfdGDt2bJ0s79f01ht/b7W7K+lxA2APpif2Va+/pgcOHMhhhx3GihUruPPOO79Ui5enO8YPo5hqK1aMDM65kcANwN7AtcCNwJHAqcDzSBLcSKC5M/vZZpttrn/xxRfdIYcc0il7jTZ64o2/Gnqr3YZRjj5xTY8bN47x48dz1113jX7ve997LnBCe9/prvHDKMY8PB3nd8jFeor3/oPe+zOAycgCmYcDpwOXe+//1dEdbLPNNoc+99xz79l///0ZMWJEXYw2ehy1rLtk9B962jnvafb0KA499FDeeecdbr/99s9VueREl48fRikmeDqAc24qMBX4P2Cuvu+9Xwo8BRwMjADO7sQ+BqxevfrKjTbaiAMOOKBzBhs9mXotQmr0LXraOe9p9vQoRo0axb777svf/vY39+KLL15fKBT2Lbdtd4wfRj4meDrGp8LrRd777JPP2+H1Uu/9s/qmc+5A59yfnHPPO+e8c+74SjuYOHHiT5cuXTpi6tSpDB1aaZFxwzAMo9FMnjyZpqYm/vznPw/03v93hU07Mn580zl3r3Pudefcq865a5xz766n/f0BEzwdYzKwFonB5tEK/EfmvY2Ah4FTgLcqNe6c22jRokUnbLXVVrz3ve/trK2GYRhGF7PBBhtw8MEH88wzz/Doo49uWSgUxpfZtCPjxxTgJ8D+iAfoHeDmkAtkVIkJnhpxzm0IbAc87b1vzXy2I7ALcLf3/uX0M+/99d77b3nv/0DlWT1517ve9Yc33niDww8/vN5l6IZhGEYXseeee7L55puzYMECt2bNmpuzn3di/DjUez/Pe/+w9/4fiJdoDDCpyw6mD2Kjae1siMSz80TLD4GhiPruEAcffPBBS5YsOfQ973kP2267bUebMQzDMLqZAQMGcPjhh/Paa69x1113bVMoFLJ5OPUaPzZGxu8VnTK4n2GCp3ZWAG8C73LOtcWbnHNfAj4U/ju8o42/8MIL1zrnmDp1aqeMNAzDMLqfsWPHsuuuu3L77be7119//TuZuXnqNX78CHgQuKs+VvcPTPDUSEgyuxzpu5udc5c45/4IXALMBxYCezvnfuqc27uWto844oiLHn/88aYDDjiATTfdtM6WG4ZhGN3BtGnTWL9+PTfffLMD/qzv12P8cM5dCBwAfNR7v65rj6RvYYKnY5wOXIDMmXAi8G+IO/JjwBnA48AXqMHT45wb+Le//e2UTTbZhP3337/uBhuGYRjdw4gRI3j/+9/P3//+d5577rmJmbl5Ojx+OOd+CHwCONh7/2TXHkXfw5VWxRldjXPuTeAk7/3lzrkfA18krNa7ww478JnPfKah9hmGYRidY/Xq1cydOxfvPa2trYSxdh3wU+/9SbW255z7EXAscJD3/rE6m9svMA9PN+Gc28g5N8E5NwHp9+2cc/8FzCKIHYAlS5Zw7bXXNshKwzAMox4MHTqU0aNHs2rVKhLHwkBgVnjQrRrn3CXATOCTwArn3Bbh30b1tbpvYx6ebsI5NwW4pdrtt99++y6zxTAMw+h6nn766XIfrfPeV72WpXOu3EBd8N631GpXf8UWD+0mvPcLyUzPXuEiZubMmV1tkmEYhtGFtLS0lPtoYLkP8vDe29IedcA8PIZhGIZh9Hksh8cwDMMwjD6PCR7DMAzDMPo8JngMwzAMw+jzmOAxDMMwDKPPY4LHMAzDMIw+jwkewzAMwzD6PCZ4DMMwDMPo8/x/5xxI2OO7t+AAAAAASUVORK5CYII=",
                        "text/plain": [
                            "<Figure size 720x432 with 1 Axes>"
                        ]
                    },
                    "metadata": {
                        "needs_background": "light"
                    },
                    "output_type": "display_data"
                }
            ],
            "source": [
                "batch_idx = 19\n",
                "\n",
                "alpha_1 = alpha_analysis.alpha_1.values\n",
                "alpha_2 = alpha_analysis.alpha_2.values\n",
                "alpha_3 = alpha_analysis.alpha_3.values\n",
                "alpha = np.array([alpha_1[batch_idx],alpha_2[batch_idx],alpha_3[batch_idx]])\n",
                "print(alpha)\n",
                "\n",
                "sim_values = list(df_WBTS.query(\"batch_idx=={}\".format(batch_idx)).groupby('parallel_idx').apply(lambda x: x.optimal_prob_wb.tolist()))\n",
                "\n",
                "draw_sample_contours(Dirichlet(alpha), subdiv=4, samples=sim_values, alpha=0.8)"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 24,
            "metadata": {},
            "outputs": [
                {
                    "name": "stdout",
                    "output_type": "stream",
                    "text": [
                        "1.055517323377198 1.1405492768829983\n"
                    ]
                },
                {
                    "data": {
                        "text/plain": [
                            "<matplotlib.legend.Legend at 0x14d4d5d30>"
                        ]
                    },
                    "execution_count": 24,
                    "metadata": {},
                    "output_type": "execute_result"
                },
                {
                    "data": {
                        "image/png": "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",
                        "text/plain": [
                            "<Figure size 720x432 with 1 Axes>"
                        ]
                    },
                    "metadata": {
                        "needs_background": "light"
                    },
                    "output_type": "display_data"
                }
            ],
            "source": [
                "from scipy.stats import beta\n",
                "# beta_a = alpha * (a0 - 2) + 1\n",
                "beta_a = alpha[0]\n",
                "beta_b = alpha[1]\n",
                "print(beta_a, beta_b)\n",
                "\n",
                "sim_values_0 = df_WBTS.query(\"arm_idx == 0 and batch_idx == {}\".format(batch_idx)).optimal_prob_wb.values\n",
                "\n",
                "plt.hist(sim_values_0, alpha=0.5, bins=50, density=True, label='Empirical Distribution');\n",
                "x_values = np.linspace(0, 1, 1000)\n",
                "plt.plot(x_values, beta.pdf(x_values, round(beta_a,1), round(beta_b, 1)), color='blue', alpha=1, lw=3, label=r'Beta({},{})'.format(round(beta_a,1), round(beta_b, 1)));\n",
                "\n",
                "plt.title(r'Marginal Distribution of $\\alpha_1$', fontsize=25, usetex = True);\n",
                "plt.xlabel(r'Posterior Optimal Probability $\\alpha_1$', fontsize=25);\n",
                "plt.ylabel(r'Density of Probability', fontsize=25)\n",
                "plt.legend(fontsize=20, loc='lower left')\n",
                "# plt.legend(fontsize=20, loc='upper right')"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# NBTTTS"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 25,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    null_vs_alter = 0\n",
                "\n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        optimal_odds = [nb_optimal_probs[i] / (1 - nb_optimal_probs[i]) if nb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        sampling_probs = [nb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        sampling_probs = [sampling_probs[i] / np.sum(sampling_probs) for i in range(K)]\n",
                "        sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_NBTTTS = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 26,
            "metadata": {},
            "outputs": [
                {
                    "data": {
                        "text/html": [
                            "<div>\n",
                            "<style scoped>\n",
                            "    .dataframe tbody tr th:only-of-type {\n",
                            "        vertical-align: middle;\n",
                            "    }\n",
                            "\n",
                            "    .dataframe tbody tr th {\n",
                            "        vertical-align: top;\n",
                            "    }\n",
                            "\n",
                            "    .dataframe thead th {\n",
                            "        text-align: right;\n",
                            "    }\n",
                            "</style>\n",
                            "<table border=\"1\" class=\"dataframe\">\n",
                            "  <thead>\n",
                            "    <tr style=\"text-align: right;\">\n",
                            "      <th></th>\n",
                            "      <th>null_vs_alter</th>\n",
                            "      <th>batch_idx</th>\n",
                            "      <th>mean_prob_1</th>\n",
                            "      <th>var_prob_1</th>\n",
                            "      <th>mean_prob_2</th>\n",
                            "      <th>var_prob_2</th>\n",
                            "      <th>mean_prob_3</th>\n",
                            "      <th>var_prob_3</th>\n",
                            "      <th>alpha_0</th>\n",
                            "      <th>alpha_1</th>\n",
                            "      <th>alpha_2</th>\n",
                            "      <th>alpha_3</th>\n",
                            "    </tr>\n",
                            "  </thead>\n",
                            "  <tbody>\n",
                            "    <tr>\n",
                            "      <th>0</th>\n",
                            "      <td>0</td>\n",
                            "      <td>0</td>\n",
                            "      <td>0.405633</td>\n",
                            "      <td>0.082841</td>\n",
                            "      <td>0.404287</td>\n",
                            "      <td>0.082522</td>\n",
                            "      <td>0.190080</td>\n",
                            "      <td>0.046676</td>\n",
                            "      <td>1.910348</td>\n",
                            "      <td>0.774901</td>\n",
                            "      <td>0.772329</td>\n",
                            "      <td>0.363119</td>\n",
                            "    </tr>\n",
                            "    <tr>\n",
                            "      <th>1</th>\n",
                            "      <td>0</td>\n",
                            "      <td>1</td>\n",
                            "      <td>0.428085</td>\n",
                            "      <td>0.084021</td>\n",
                            "      <td>0.427984</td>\n",
                            "      <td>0.083732</td>\n",
                            "      <td>0.143932</td>\n",
                            "      <td>0.032572</td>\n",
                            "      <td>1.913903</td>\n",
                            "      <td>0.819313</td>\n",
                            "      <td>0.819119</td>\n",
                            "      <td>0.275471</td>\n",
                            "    </tr>\n",
                            "    <tr>\n",
                            "      <th>2</th>\n",
                            "      <td>0</td>\n",
                            "      <td>2</td>\n",
                            "      <td>0.443421</td>\n",
                            "      <td>0.085204</td>\n",
                            "      <td>0.441646</td>\n",
                            "      <td>0.085019</td>\n",
                            "      <td>0.114933</td>\n",
                            "      <td>0.024316</td>\n",
                            "      <td>1.896562</td>\n",
                            "      <td>0.840975</td>\n",
                            "      <td>0.837609</td>\n",
                            "      <td>0.217978</td>\n",
                            "    </tr>\n",
                            "    <tr>\n",
                            "      <th>3</th>\n",
                            "      <td>0</td>\n",
                            "      <td>3</td>\n",
                            "      <td>0.453176</td>\n",
                            "      <td>0.086004</td>\n",
                            "      <td>0.451879</td>\n",
                            "      <td>0.086030</td>\n",
                            "      <td>0.094945</td>\n",
                            "      <td>0.018781</td>\n",
                            "      <td>1.881361</td>\n",
                            "      <td>0.852588</td>\n",
                            "      <td>0.850148</td>\n",
                            "      <td>0.178625</td>\n",
                            "    </tr>\n",
                            "    <tr>\n",
                            "      <th>4</th>\n",
                            "      <td>0</td>\n",
                            "      <td>4</td>\n",
                            "      <td>0.461139</td>\n",
                            "      <td>0.086610</td>\n",
                            "      <td>0.458965</td>\n",
                            "      <td>0.086462</td>\n",
                            "      <td>0.079896</td>\n",
                            "      <td>0.014642</td>\n",
                            "      <td>1.869057</td>\n",
                            "      <td>0.861896</td>\n",
                            "      <td>0.857832</td>\n",
                            "      <td>0.149330</td>\n",
                            "    </tr>\n",
                            "    <tr>\n",
                            "      <th>5</th>\n",
                            "      <td>0</td>\n",
                            "      <td>5</td>\n",
                            "      <td>0.466972</td>\n",
                            "      <td>0.087154</td>\n",
                            "      <td>0.464863</td>\n",
                            "      <td>0.087039</td>\n",
                            "      <td>0.068164</td>\n",
                            "      <td>0.011662</td>\n",
                            "      <td>1.855960</td>\n",
                            "      <td>0.866682</td>\n",
                            "      <td>0.862768</td>\n",
                            "      <td>0.126510</td>\n",
                            "    </tr>\n",
                            "    <tr>\n",
                            "      <th>6</th>\n",
                            "      <td>0</td>\n",
                            "      <td>6</td>\n",
                            "      <td>0.471078</td>\n",
                            "      <td>0.087381</td>\n",
                            "      <td>0.469704</td>\n",
                            "      <td>0.087284</td>\n",
                            "      <td>0.059218</td>\n",
                            "      <td>0.009534</td>\n",
                            "      <td>1.851458</td>\n",
                            "      <td>0.872182</td>\n",
                            "      <td>0.869637</td>\n",
                            "      <td>0.109639</td>\n",
                            "    </tr>\n",
                            "    <tr>\n",
                            "      <th>7</th>\n",
                            "      <td>0</td>\n",
                            "      <td>7</td>\n",
                            "      <td>0.474242</td>\n",
                            "      <td>0.087165</td>\n",
                            "      <td>0.473944</td>\n",
                            "      <td>0.087168</td>\n",
                            "      <td>0.051814</td>\n",
                            "      <td>0.007823</td>\n",
                            "      <td>1.860502</td>\n",
                            "      <td>0.882329</td>\n",
                            "      <td>0.881774</td>\n",
                            "      <td>0.096399</td>\n",
                            "    </tr>\n",
                            "    <tr>\n",
                            "      <th>8</th>\n",
                            "      <td>0</td>\n",
                            "      <td>8</td>\n",
                            "      <td>0.477260</td>\n",
                            "      <td>0.087014</td>\n",
                            "      <td>0.476899</td>\n",
                            "      <td>0.087132</td>\n",
                            "      <td>0.045840</td>\n",
                            "      <td>0.006431</td>\n",
                            "      <td>1.867157</td>\n",
                            "      <td>0.891120</td>\n",
                            "      <td>0.890446</td>\n",
                            "      <td>0.085591</td>\n",
                            "    </tr>\n",
                            "    <tr>\n",
                            "      <th>9</th>\n",
                            "      <td>0</td>\n",
                            "      <td>9</td>\n",
                            "      <td>0.479973</td>\n",
                            "      <td>0.086911</td>\n",
                            "      <td>0.479293</td>\n",
                            "      <td>0.086950</td>\n",
                            "      <td>0.040735</td>\n",
                            "      <td>0.005290</td>\n",
                            "      <td>1.871897</td>\n",
                            "      <td>0.898460</td>\n",
                            "      <td>0.897186</td>\n",
                            "      <td>0.076251</td>\n",
                            "    </tr>\n",
                            "    <tr>\n",
                            "      <th>10</th>\n",
                            "      <td>0</td>\n",
                            "      <td>10</td>\n",
                            "      <td>0.482404</td>\n",
                            "      <td>0.086681</td>\n",
                            "      <td>0.481060</td>\n",
                            "      <td>0.086597</td>\n",
                            "      <td>0.036536</td>\n",
                            "      <td>0.004415</td>\n",
                            "      <td>1.880566</td>\n",
                            "      <td>0.907193</td>\n",
                            "      <td>0.904664</td>\n",
                            "      <td>0.068709</td>\n",
                            "    </tr>\n",
                            "    <tr>\n",
                            "      <th>11</th>\n",
                            "      <td>0</td>\n",
                            "      <td>11</td>\n",
                            "      <td>0.484021</td>\n",
                            "      <td>0.086542</td>\n",
                            "      <td>0.483034</td>\n",
                            "      <td>0.086596</td>\n",
                            "      <td>0.032945</td>\n",
                            "      <td>0.003699</td>\n",
                            "      <td>1.885834</td>\n",
                            "      <td>0.912784</td>\n",
                            "      <td>0.910922</td>\n",
                            "      <td>0.062128</td>\n",
                            "    </tr>\n",
                            "    <tr>\n",
                            "      <th>12</th>\n",
                            "      <td>0</td>\n",
                            "      <td>12</td>\n",
                            "      <td>0.485750</td>\n",
                            "      <td>0.086385</td>\n",
                            "      <td>0.484340</td>\n",
                            "      <td>0.086474</td>\n",
                            "      <td>0.029910</td>\n",
                            "      <td>0.003126</td>\n",
                            "      <td>1.891659</td>\n",
                            "      <td>0.918873</td>\n",
                            "      <td>0.916206</td>\n",
                            "      <td>0.056580</td>\n",
                            "    </tr>\n",
                            "    <tr>\n",
                            "      <th>13</th>\n",
                            "      <td>0</td>\n",
                            "      <td>13</td>\n",
                            "      <td>0.487131</td>\n",
                            "      <td>0.086287</td>\n",
                            "      <td>0.485645</td>\n",
                            "      <td>0.086357</td>\n",
                            "      <td>0.027224</td>\n",
                            "      <td>0.002683</td>\n",
                            "      <td>1.895387</td>\n",
                            "      <td>0.923301</td>\n",
                            "      <td>0.920486</td>\n",
                            "      <td>0.051600</td>\n",
                            "    </tr>\n",
                            "    <tr>\n",
                            "      <th>14</th>\n",
                            "      <td>0</td>\n",
                            "      <td>14</td>\n",
                            "      <td>0.488064</td>\n",
                            "      <td>0.086189</td>\n",
                            "      <td>0.486937</td>\n",
                            "      <td>0.086206</td>\n",
                            "      <td>0.024999</td>\n",
                            "      <td>0.002322</td>\n",
                            "      <td>1.898952</td>\n",
                            "      <td>0.926811</td>\n",
                            "      <td>0.924671</td>\n",
                            "      <td>0.047471</td>\n",
                            "    </tr>\n",
                            "    <tr>\n",
                            "      <th>15</th>\n",
                            "      <td>0</td>\n",
                            "      <td>15</td>\n",
                            "      <td>0.489037</td>\n",
                            "      <td>0.086072</td>\n",
                            "      <td>0.487953</td>\n",
                            "      <td>0.086127</td>\n",
                            "      <td>0.023010</td>\n",
                            "      <td>0.002020</td>\n",
                            "      <td>1.903135</td>\n",
                            "      <td>0.930704</td>\n",
                            "      <td>0.928640</td>\n",
                            "      <td>0.043791</td>\n",
                            "    </tr>\n",
                            "    <tr>\n",
                            "      <th>16</th>\n",
                            "      <td>0</td>\n",
                            "      <td>16</td>\n",
                            "      <td>0.490155</td>\n",
                            "      <td>0.085948</td>\n",
                            "      <td>0.488556</td>\n",
                            "      <td>0.085989</td>\n",
                            "      <td>0.021288</td>\n",
                            "      <td>0.001772</td>\n",
                            "      <td>1.907599</td>\n",
                            "      <td>0.935019</td>\n",
                            "      <td>0.931970</td>\n",
                            "      <td>0.040610</td>\n",
                            "    </tr>\n",
                            "    <tr>\n",
                            "      <th>17</th>\n",
                            "      <td>0</td>\n",
                            "      <td>17</td>\n",
                            "      <td>0.490569</td>\n",
                            "      <td>0.085731</td>\n",
                            "      <td>0.489620</td>\n",
                            "      <td>0.085764</td>\n",
                            "      <td>0.019812</td>\n",
                            "      <td>0.001543</td>\n",
                            "      <td>1.915061</td>\n",
                            "      <td>0.939469</td>\n",
                            "      <td>0.937652</td>\n",
                            "      <td>0.037941</td>\n",
                            "    </tr>\n",
                            "    <tr>\n",
                            "      <th>18</th>\n",
                            "      <td>0</td>\n",
                            "      <td>18</td>\n",
                            "      <td>0.491235</td>\n",
                            "      <td>0.085615</td>\n",
                            "      <td>0.490394</td>\n",
                            "      <td>0.085628</td>\n",
                            "      <td>0.018371</td>\n",
                            "      <td>0.001349</td>\n",
                            "      <td>1.919141</td>\n",
                            "      <td>0.942750</td>\n",
                            "      <td>0.941135</td>\n",
                            "      <td>0.035256</td>\n",
                            "    </tr>\n",
                            "    <tr>\n",
                            "      <th>19</th>\n",
                            "      <td>0</td>\n",
                            "      <td>19</td>\n",
                            "      <td>0.491970</td>\n",
                            "      <td>0.085452</td>\n",
                            "      <td>0.490928</td>\n",
                            "      <td>0.085449</td>\n",
                            "      <td>0.017102</td>\n",
                            "      <td>0.001159</td>\n",
                            "      <td>1.924858</td>\n",
                            "      <td>0.946973</td>\n",
                            "      <td>0.944966</td>\n",
                            "      <td>0.032919</td>\n",
                            "    </tr>\n",
                            "  </tbody>\n",
                            "</table>\n",
                            "</div>"
                        ],
                        "text/plain": [
                            "    null_vs_alter  batch_idx  mean_prob_1  var_prob_1  mean_prob_2  \\\n",
                            "0               0          0     0.405633    0.082841     0.404287   \n",
                            "1               0          1     0.428085    0.084021     0.427984   \n",
                            "2               0          2     0.443421    0.085204     0.441646   \n",
                            "3               0          3     0.453176    0.086004     0.451879   \n",
                            "4               0          4     0.461139    0.086610     0.458965   \n",
                            "5               0          5     0.466972    0.087154     0.464863   \n",
                            "6               0          6     0.471078    0.087381     0.469704   \n",
                            "7               0          7     0.474242    0.087165     0.473944   \n",
                            "8               0          8     0.477260    0.087014     0.476899   \n",
                            "9               0          9     0.479973    0.086911     0.479293   \n",
                            "10              0         10     0.482404    0.086681     0.481060   \n",
                            "11              0         11     0.484021    0.086542     0.483034   \n",
                            "12              0         12     0.485750    0.086385     0.484340   \n",
                            "13              0         13     0.487131    0.086287     0.485645   \n",
                            "14              0         14     0.488064    0.086189     0.486937   \n",
                            "15              0         15     0.489037    0.086072     0.487953   \n",
                            "16              0         16     0.490155    0.085948     0.488556   \n",
                            "17              0         17     0.490569    0.085731     0.489620   \n",
                            "18              0         18     0.491235    0.085615     0.490394   \n",
                            "19              0         19     0.491970    0.085452     0.490928   \n",
                            "\n",
                            "    var_prob_2  mean_prob_3  var_prob_3   alpha_0   alpha_1   alpha_2  \\\n",
                            "0     0.082522     0.190080    0.046676  1.910348  0.774901  0.772329   \n",
                            "1     0.083732     0.143932    0.032572  1.913903  0.819313  0.819119   \n",
                            "2     0.085019     0.114933    0.024316  1.896562  0.840975  0.837609   \n",
                            "3     0.086030     0.094945    0.018781  1.881361  0.852588  0.850148   \n",
                            "4     0.086462     0.079896    0.014642  1.869057  0.861896  0.857832   \n",
                            "5     0.087039     0.068164    0.011662  1.855960  0.866682  0.862768   \n",
                            "6     0.087284     0.059218    0.009534  1.851458  0.872182  0.869637   \n",
                            "7     0.087168     0.051814    0.007823  1.860502  0.882329  0.881774   \n",
                            "8     0.087132     0.045840    0.006431  1.867157  0.891120  0.890446   \n",
                            "9     0.086950     0.040735    0.005290  1.871897  0.898460  0.897186   \n",
                            "10    0.086597     0.036536    0.004415  1.880566  0.907193  0.904664   \n",
                            "11    0.086596     0.032945    0.003699  1.885834  0.912784  0.910922   \n",
                            "12    0.086474     0.029910    0.003126  1.891659  0.918873  0.916206   \n",
                            "13    0.086357     0.027224    0.002683  1.895387  0.923301  0.920486   \n",
                            "14    0.086206     0.024999    0.002322  1.898952  0.926811  0.924671   \n",
                            "15    0.086127     0.023010    0.002020  1.903135  0.930704  0.928640   \n",
                            "16    0.085989     0.021288    0.001772  1.907599  0.935019  0.931970   \n",
                            "17    0.085764     0.019812    0.001543  1.915061  0.939469  0.937652   \n",
                            "18    0.085628     0.018371    0.001349  1.919141  0.942750  0.941135   \n",
                            "19    0.085449     0.017102    0.001159  1.924858  0.946973  0.944966   \n",
                            "\n",
                            "     alpha_3  \n",
                            "0   0.363119  \n",
                            "1   0.275471  \n",
                            "2   0.217978  \n",
                            "3   0.178625  \n",
                            "4   0.149330  \n",
                            "5   0.126510  \n",
                            "6   0.109639  \n",
                            "7   0.096399  \n",
                            "8   0.085591  \n",
                            "9   0.076251  \n",
                            "10  0.068709  \n",
                            "11  0.062128  \n",
                            "12  0.056580  \n",
                            "13  0.051600  \n",
                            "14  0.047471  \n",
                            "15  0.043791  \n",
                            "16  0.040610  \n",
                            "17  0.037941  \n",
                            "18  0.035256  \n",
                            "19  0.032919  "
                        ]
                    },
                    "execution_count": 26,
                    "metadata": {},
                    "output_type": "execute_result"
                }
            ],
            "source": [
                "alpha_analysis = df_NBTTTS.groupby(['null_vs_alter', 'batch_idx']).apply(\n",
                "    lambda x: pd.Series([\n",
                "        np.mean(x.optimal_prob_nb[x.arm_idx == 0]),\n",
                "        np.var(x.optimal_prob_nb[x.arm_idx == 0]),\n",
                "        np.mean(x.optimal_prob_nb[x.arm_idx == 1]),\n",
                "        np.var(x.optimal_prob_nb[x.arm_idx == 1]),\n",
                "        np.mean(x.optimal_prob_nb[x.arm_idx == 2]),\n",
                "        np.var(x.optimal_prob_nb[x.arm_idx == 2]),\n",
                "    ])\n",
                ").rename(columns={\n",
                "    0:'mean_prob_1',1:'var_prob_1',\n",
                "    2:'mean_prob_2',3:'var_prob_2',\n",
                "    4:'mean_prob_3',5:'var_prob_3',\n",
                "}).reset_index()\n",
                "\n",
                "alpha_analysis['alpha_0'] = alpha_analysis.mean_prob_1 * (1 - alpha_analysis.mean_prob_1) / alpha_analysis.var_prob_1 - 1\n",
                "alpha_analysis['alpha_1'] = alpha_analysis.mean_prob_1 * alpha_analysis.alpha_0\n",
                "alpha_analysis['alpha_2'] = alpha_analysis.mean_prob_2 * alpha_analysis.alpha_0\n",
                "alpha_analysis['alpha_3'] = alpha_analysis.mean_prob_3 * alpha_analysis.alpha_0\n",
                "\n",
                "alpha_analysis"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 27,
            "metadata": {},
            "outputs": [
                {
                    "name": "stdout",
                    "output_type": "stream",
                    "text": [
                        "[0.94697338 0.94496605 0.03291878]\n"
                    ]
                },
                {
                    "data": {
                        "image/png": "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",
                        "text/plain": [
                            "<Figure size 720x432 with 1 Axes>"
                        ]
                    },
                    "metadata": {
                        "needs_background": "light"
                    },
                    "output_type": "display_data"
                }
            ],
            "source": [
                "batch_idx = 19\n",
                "\n",
                "alpha_1 = alpha_analysis.alpha_1.values\n",
                "alpha_2 = alpha_analysis.alpha_2.values\n",
                "alpha_3 = alpha_analysis.alpha_3.values\n",
                "alpha = np.array([alpha_1[batch_idx],alpha_2[batch_idx],alpha_3[batch_idx]])\n",
                "print(alpha)\n",
                "\n",
                "sim_values = list(df_NBTTTS.query(\"batch_idx=={}\".format(batch_idx)).groupby('parallel_idx').apply(lambda x: x.optimal_prob_nb.tolist()))\n",
                "\n",
                "draw_sample_contours(Dirichlet(alpha), subdiv=4, samples=sim_values, alpha=0.8)"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 28,
            "metadata": {},
            "outputs": [
                {
                    "name": "stdout",
                    "output_type": "stream",
                    "text": [
                        "0.9469733815868409 0.9449660547462261\n"
                    ]
                },
                {
                    "data": {
                        "text/plain": [
                            "<matplotlib.legend.Legend at 0x213bb57f0>"
                        ]
                    },
                    "execution_count": 28,
                    "metadata": {},
                    "output_type": "execute_result"
                },
                {
                    "data": {
                        "image/png": "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",
                        "text/plain": [
                            "<Figure size 720x432 with 1 Axes>"
                        ]
                    },
                    "metadata": {
                        "needs_background": "light"
                    },
                    "output_type": "display_data"
                }
            ],
            "source": [
                "from scipy.stats import beta\n",
                "# beta_a = alpha * (a0 - 2) + 1\n",
                "beta_a = alpha[0]\n",
                "beta_b = alpha[1]\n",
                "print(beta_a, beta_b)\n",
                "\n",
                "sim_values_0 = df_NBTTTS.query(\"arm_idx == 0 and batch_idx == {}\".format(batch_idx)).optimal_prob_nb.values\n",
                "\n",
                "plt.hist(sim_values_0, alpha=0.5, bins=50, density=True, label='Empirical Distribution');\n",
                "x_values = np.linspace(0, 1, 1000)\n",
                "plt.plot(x_values, beta.pdf(x_values, round(beta_a,1), round(beta_b, 1)), color='blue', alpha=1, lw=3, label=r'Beta({},{})'.format(round(beta_a,1), round(beta_b, 1)));\n",
                "\n",
                "plt.title(r'Marginal Distribution of $\\alpha_1$', fontsize=25, usetex = True);\n",
                "plt.xlabel(r'Posterior Optimal Probability $\\alpha_1$', fontsize=25);\n",
                "plt.ylabel(r'Density of Probability', fontsize=25)\n",
                "plt.legend(fontsize=20, loc='lower left')\n",
                "# plt.legend(fontsize=20, loc='upper right')"
            ]
        }
    ],
    "metadata": {
        "interpreter": {
            "hash": "a3a36f77446f1a04093e1c8e00bf1863f5199b36eed9764a3273595b8f43e801"
        },
        "kernelspec": {
            "display_name": "Python 3.9.7 64-bit ('ml': venv)",
            "name": "python3"
        },
        "language_info": {
            "codemirror_mode": {
                "name": "ipython",
                "version": 3
            },
            "file_extension": ".py",
            "mimetype": "text/x-python",
            "name": "python",
            "nbconvert_exporter": "python",
            "pygments_lexer": "ipython3",
            "version": "3.9.16"
        },
        "orig_nbformat": 4
    },
    "nbformat": 4,
    "nbformat_minor": 2
}


==> code/notebooks/NBTS_K=10_K_=2_eta=1.ipynb <==
{
    "cells": [
        {
            "cell_type": "code",
            "execution_count": 1,
            "metadata": {},
            "outputs": [],
            "source": [
                "import warnings\n",
                "warnings.filterwarnings('ignore')\n",
                "import os\n",
                "import sys\n",
                "path = os.path.join(os.getcwd(), os.pardir)\n",
                "sys.path.append(path)"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 2,
            "metadata": {},
            "outputs": [],
            "source": [
                "import pandas as pd\n",
                "import numpy as np\n",
                "from scipy.stats import norm, skew, lomax\n",
                "from sklearn import metrics\n",
                "import matplotlib.pyplot as plt\n",
                "import pylab as py\n",
                "from BAI import environment, solver, analysis"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# Simulation Setup"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 4,
            "metadata": {},
            "outputs": [],
            "source": [
                "saved_folder=\"K\\=10_K\\'\\=2_eta\\=1\"\n",
                "np.random.seed(1)\n",
                "K = 10\n",
                "K_H0 = 2\n",
                "gamma = 0.01 * K\n",
                "n_bandits = 10\n",
                "n_parallels = 100000\n",
                "n_batches = 20\n",
                "batch_func = environment.func_constant_batch(500)\n",
                "variance = [1 for i in range(K)]\n",
                "lst_bandit_alter = []\n",
                "lst_bandit_null = []\n",
                "lst_thetas_alter = []\n",
                "lst_thetas_null = []\n",
                "for _ in range(n_bandits//2):\n",
                "    # H1 is True - Low Signal\n",
                "    thetas = np.sort(np.random.normal(0, 0.5, K))[::-1]\n",
                "    reward_func_alter = environment.func_gaussian_reward(thetas, variance)\n",
                "    bandit_alter = environment.Bandit(K=K, reward_func=reward_func_alter, batch_func=batch_func)\n",
                "    lst_bandit_alter.append(bandit_alter)\n",
                "    lst_thetas_alter.append(thetas)\n",
                "    # H0 is True - Low Signal\n",
                "    thetas = np.sort(np.random.normal(0, 0.5, K-K_H0+1))[::-1]\n",
                "    best_mu = max(thetas)\n",
                "    for _ in range(K_H0-1):\n",
                "        thetas = np.insert(thetas, 1, best_mu)\n",
                "    reward_func_null = environment.func_gaussian_reward(thetas, variance)\n",
                "    bandit_null = environment.Bandit(K=K, reward_func=reward_func_null, batch_func=batch_func)\n",
                "    lst_bandit_null.append(bandit_null)\n",
                "    lst_thetas_null.append(thetas)"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 4,
            "metadata": {},
            "outputs": [
                {
                    "name": "stdout",
                    "output_type": "stream",
                    "text": [
                        "H0\n",
                        "[ 0.73105397  0.73105397  0.56688472  0.02110687 -0.0862141  -0.1612086\n",
                        " -0.19202718 -0.43892921 -0.54994563 -1.03007035]\n",
                        "[ 0.26517773  0.26517773  0.11720785 -0.0063323  -0.19837676 -0.33562307\n",
                        " -0.34358635 -0.34583038 -0.42260282 -0.55865517]\n",
                        "[ 0.41949171  0.41949171  0.30860155  0.2933116   0.15008516  0.06007948\n",
                        " -0.10444712 -0.17467136 -0.17612492 -0.5712591 ]\n",
                        "[ 1.0927877   1.0927877   0.75990841  0.43808446  0.15781747  0.08001853\n",
                        " -0.25223293 -0.69824817 -0.7220569  -1.01110061]\n",
                        "[ 0.59945894  0.59945894  0.56474195  0.21174718  0.18878189  0.09257821\n",
                        "  0.06091064 -0.18764248 -0.3193652  -0.33533114]\n",
                        "H1\n",
                        "[ 0.87240588  0.81217268  0.43270381  0.15951955 -0.12468519 -0.26408588\n",
                        " -0.30587821 -0.38060345 -0.53648431 -1.15076935]\n",
                        "[ 0.57236185  0.45079536  0.45042797  0.29140761  0.25124717 -0.06144511\n",
                        " -0.13394404 -0.34186393 -0.46788472 -0.55030959]\n",
                        "[ 1.05012757  0.8462273   0.82990109  0.37102208  0.09545774  0.02540388\n",
                        " -0.09591778 -0.31849782 -0.37357915 -0.44381448]\n",
                        "[ 0.62643408  0.56581469  0.46555104  0.44257058  0.25646491  0.24425907\n",
                        "  0.14279366 -0.03778586 -0.14904642 -0.37719897]\n",
                        "[ 0.41398732  0.38100559  0.20502582  0.11504737  0.09914986  0.0932807\n",
                        "  0.05950432 -0.10037903 -0.11116407 -0.15310201]\n"
                    ]
                }
            ],
            "source": [
                "print(\"H0\")\n",
                "for each in lst_thetas_null:\n",
                "    print(each)\n",
                "print(\"H1\")\n",
                "for each in lst_thetas_alter:\n",
                "    print(each)"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 5,
            "metadata": {},
            "outputs": [],
            "source": [
                "eta = 1"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# UNIF"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 6,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    bandit_choice = parallel_idx % n_bandits\n",
                "    null_vs_alter = bandit_choice\n",
                "    if bandit_choice >= n_bandits//2:\n",
                "        bandit = lst_bandit_null[bandit_choice - n_bandits//2]\n",
                "    elif bandit_choice < n_bandits//2:\n",
                "        bandit = lst_bandit_alter[bandit_choice]\n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        # optimal_odds = [wb_optimal_probs[i] / (1 - wb_optimal_probs[i]) if wb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        # sampling_probs = [wb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        # sampling_probs = [nb_optimal_probs[i] / np.sum(nb_optimal_probs) for i in range(K)]\n",
                "        # sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_UNIF = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])\n",
                "df_UNIF.to_csv(f\"{saved_folder}/UNIF.csv\", index=False)\n",
                "del df_UNIF"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# NB-TS"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 7,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    bandit_choice = parallel_idx % n_bandits\n",
                "    null_vs_alter = bandit_choice\n",
                "    if bandit_choice >= n_bandits//2:\n",
                "        bandit = lst_bandit_null[bandit_choice - n_bandits//2]\n",
                "    elif bandit_choice < n_bandits//2:\n",
                "        bandit = lst_bandit_alter[bandit_choice]\n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        # optimal_odds = [wb_optimal_probs[i] / (1 - wb_optimal_probs[i]) if wb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        # sampling_probs = [wb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        sampling_probs = [nb_optimal_probs[i] / np.sum(nb_optimal_probs) for i in range(K)]\n",
                "        sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_NBTS = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])\n",
                "df_NBTS.to_csv(f\"{saved_folder}/NBTS.csv\", index=False)\n",
                "del df_NBTS"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# WB-TS"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 8,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    bandit_choice = parallel_idx % n_bandits\n",
                "    null_vs_alter = bandit_choice\n",
                "    if bandit_choice >= n_bandits//2:\n",
                "        bandit = lst_bandit_null[bandit_choice - n_bandits//2]\n",
                "    elif bandit_choice < n_bandits//2:\n",
                "        bandit = lst_bandit_alter[bandit_choice]\n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        # optimal_odds = [wb_optimal_probs[i] / (1 - wb_optimal_probs[i]) if wb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        # sampling_probs = [wb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        sampling_probs = [wb_optimal_probs[i] / np.sum(wb_optimal_probs) for i in range(K)]\n",
                "        sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_WBTS = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])\n",
                "df_WBTS.to_csv(f\"{saved_folder}/WBTS.csv\", index=False)\n",
                "del df_WBTS"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# NB-TTTS"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 9,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    bandit_choice = parallel_idx % n_bandits\n",
                "    null_vs_alter = bandit_choice\n",
                "    if bandit_choice >= n_bandits//2:\n",
                "        bandit = lst_bandit_null[bandit_choice - n_bandits//2]\n",
                "    elif bandit_choice < n_bandits//2:\n",
                "        bandit = lst_bandit_alter[bandit_choice]\n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        optimal_odds = [nb_optimal_probs[i] / (1 - nb_optimal_probs[i]) if nb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        sampling_probs = [nb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        sampling_probs = [sampling_probs[i] / np.sum(sampling_probs) for i in range(K)]\n",
                "        sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_NBTTTS = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])\n",
                "df_NBTTTS.to_csv(f\"{saved_folder}/NBTTTS.csv\", index=False)\n",
                "del df_NBTTTS"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# WB-TTTS"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 10,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    bandit_choice = parallel_idx % n_bandits\n",
                "    null_vs_alter = bandit_choice\n",
                "    if bandit_choice >= n_bandits//2:\n",
                "        bandit = lst_bandit_null[bandit_choice - n_bandits//2]\n",
                "    elif bandit_choice < n_bandits//2:\n",
                "        bandit = lst_bandit_alter[bandit_choice]\n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        optimal_odds = [wb_optimal_probs[i] / (1 - wb_optimal_probs[i]) if wb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        sampling_probs = [wb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        sampling_probs = [sampling_probs[i] / np.sum(sampling_probs) for i in range(K)]\n",
                "        sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_WBTTTS = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])\n",
                "df_WBTTTS.to_csv(f\"{saved_folder}/WBTTTS.csv\", index=False)\n",
                "del df_WBTTTS"
            ]
        }
    ],
    "metadata": {
        "interpreter": {
            "hash": "a3a36f77446f1a04093e1c8e00bf1863f5199b36eed9764a3273595b8f43e801"
        },
        "kernelspec": {
            "display_name": "Python 3.9.7 64-bit ('ml': venv)",
            "name": "python3"
        },
        "language_info": {
            "codemirror_mode": {
                "name": "ipython",
                "version": 3
            },
            "file_extension": ".py",
            "mimetype": "text/x-python",
            "name": "python",
            "nbconvert_exporter": "python",
            "pygments_lexer": "ipython3",
            "version": "3.9.16"
        },
        "orig_nbformat": 4
    },
    "nbformat": 4,
    "nbformat_minor": 2
}


==> code/notebooks/NBTS_K=10_K_=3_eta=0.7.ipynb <==
{
    "cells": [
        {
            "cell_type": "code",
            "execution_count": 1,
            "metadata": {},
            "outputs": [],
            "source": [
                "import warnings\n",
                "warnings.filterwarnings('ignore')\n",
                "import os\n",
                "import sys\n",
                "path = os.path.join(os.getcwd(), os.pardir)\n",
                "sys.path.append(path)"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 2,
            "metadata": {},
            "outputs": [],
            "source": [
                "import pandas as pd\n",
                "import numpy as np\n",
                "from scipy.stats import norm, skew, lomax\n",
                "from sklearn import metrics\n",
                "import matplotlib.pyplot as plt\n",
                "import pylab as py\n",
                "from BAI import environment, solver, analysis"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# Simulation Setup"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 4,
            "metadata": {},
            "outputs": [],
            "source": [
                "saved_folder=\"K\\=10_K\\'\\=2_eta\\=1\"\n",
                "np.random.seed(1)\n",
                "K = 10\n",
                "K_H0 = 2\n",
                "gamma = 0.01 * K\n",
                "n_bandits = 10\n",
                "n_parallels = 100000\n",
                "n_batches = 20\n",
                "batch_func = environment.func_constant_batch(500)\n",
                "variance = [1 for i in range(K)]\n",
                "lst_bandit_alter = []\n",
                "lst_bandit_null = []\n",
                "lst_thetas_alter = []\n",
                "lst_thetas_null = []\n",
                "for _ in range(n_bandits//2):\n",
                "    # H1 is True - Low Signal\n",
                "    thetas = np.sort(np.random.normal(0, 0.5, K))[::-1]\n",
                "    reward_func_alter = environment.func_gaussian_reward(thetas, variance)\n",
                "    bandit_alter = environment.Bandit(K=K, reward_func=reward_func_alter, batch_func=batch_func)\n",
                "    lst_bandit_alter.append(bandit_alter)\n",
                "    lst_thetas_alter.append(thetas)\n",
                "    # H0 is True - Low Signal\n",
                "    thetas = np.sort(np.random.normal(0, 0.5, K-K_H0+1))[::-1]\n",
                "    best_mu = max(thetas)\n",
                "    for _ in range(K_H0-1):\n",
                "        thetas = np.insert(thetas, 1, best_mu)\n",
                "    reward_func_null = environment.func_gaussian_reward(thetas, variance)\n",
                "    bandit_null = environment.Bandit(K=K, reward_func=reward_func_null, batch_func=batch_func)\n",
                "    lst_bandit_null.append(bandit_null)\n",
                "    lst_thetas_null.append(thetas)"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 4,
            "metadata": {},
            "outputs": [
                {
                    "name": "stdout",
                    "output_type": "stream",
                    "text": [
                        "H0\n",
                        "[ 0.73105397  0.73105397  0.56688472  0.02110687 -0.0862141  -0.1612086\n",
                        " -0.19202718 -0.43892921 -0.54994563 -1.03007035]\n",
                        "[ 0.26517773  0.26517773  0.11720785 -0.0063323  -0.19837676 -0.33562307\n",
                        " -0.34358635 -0.34583038 -0.42260282 -0.55865517]\n",
                        "[ 0.41949171  0.41949171  0.30860155  0.2933116   0.15008516  0.06007948\n",
                        " -0.10444712 -0.17467136 -0.17612492 -0.5712591 ]\n",
                        "[ 1.0927877   1.0927877   0.75990841  0.43808446  0.15781747  0.08001853\n",
                        " -0.25223293 -0.69824817 -0.7220569  -1.01110061]\n",
                        "[ 0.59945894  0.59945894  0.56474195  0.21174718  0.18878189  0.09257821\n",
                        "  0.06091064 -0.18764248 -0.3193652  -0.33533114]\n",
                        "H1\n",
                        "[ 0.87240588  0.81217268  0.43270381  0.15951955 -0.12468519 -0.26408588\n",
                        " -0.30587821 -0.38060345 -0.53648431 -1.15076935]\n",
                        "[ 0.57236185  0.45079536  0.45042797  0.29140761  0.25124717 -0.06144511\n",
                        " -0.13394404 -0.34186393 -0.46788472 -0.55030959]\n",
                        "[ 1.05012757  0.8462273   0.82990109  0.37102208  0.09545774  0.02540388\n",
                        " -0.09591778 -0.31849782 -0.37357915 -0.44381448]\n",
                        "[ 0.62643408  0.56581469  0.46555104  0.44257058  0.25646491  0.24425907\n",
                        "  0.14279366 -0.03778586 -0.14904642 -0.37719897]\n",
                        "[ 0.41398732  0.38100559  0.20502582  0.11504737  0.09914986  0.0932807\n",
                        "  0.05950432 -0.10037903 -0.11116407 -0.15310201]\n"
                    ]
                }
            ],
            "source": [
                "print(\"H0\")\n",
                "for each in lst_thetas_null:\n",
                "    print(each)\n",
                "print(\"H1\")\n",
                "for each in lst_thetas_alter:\n",
                "    print(each)"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 5,
            "metadata": {},
            "outputs": [],
            "source": [
                "eta = 1"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# UNIF"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 6,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    bandit_choice = parallel_idx % n_bandits\n",
                "    null_vs_alter = bandit_choice\n",
                "    if bandit_choice >= n_bandits//2:\n",
                "        bandit = lst_bandit_null[bandit_choice - n_bandits//2]\n",
                "    elif bandit_choice < n_bandits//2:\n",
                "        bandit = lst_bandit_alter[bandit_choice]\n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        # optimal_odds = [wb_optimal_probs[i] / (1 - wb_optimal_probs[i]) if wb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        # sampling_probs = [wb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        # sampling_probs = [nb_optimal_probs[i] / np.sum(nb_optimal_probs) for i in range(K)]\n",
                "        # sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_UNIF = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])\n",
                "df_UNIF.to_csv(f\"{saved_folder}/UNIF.csv\", index=False)\n",
                "del df_UNIF"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# NB-TS"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 7,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    bandit_choice = parallel_idx % n_bandits\n",
                "    null_vs_alter = bandit_choice\n",
                "    if bandit_choice >= n_bandits//2:\n",
                "        bandit = lst_bandit_null[bandit_choice - n_bandits//2]\n",
                "    elif bandit_choice < n_bandits//2:\n",
                "        bandit = lst_bandit_alter[bandit_choice]\n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        # optimal_odds = [wb_optimal_probs[i] / (1 - wb_optimal_probs[i]) if wb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        # sampling_probs = [wb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        sampling_probs = [nb_optimal_probs[i] / np.sum(nb_optimal_probs) for i in range(K)]\n",
                "        sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_NBTS = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])\n",
                "df_NBTS.to_csv(f\"{saved_folder}/NBTS.csv\", index=False)\n",
                "del df_NBTS"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# WB-TS"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 8,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    bandit_choice = parallel_idx % n_bandits\n",
                "    null_vs_alter = bandit_choice\n",
                "    if bandit_choice >= n_bandits//2:\n",
                "        bandit = lst_bandit_null[bandit_choice - n_bandits//2]\n",
                "    elif bandit_choice < n_bandits//2:\n",
                "        bandit = lst_bandit_alter[bandit_choice]\n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        # optimal_odds = [wb_optimal_probs[i] / (1 - wb_optimal_probs[i]) if wb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        # sampling_probs = [wb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        sampling_probs = [wb_optimal_probs[i] / np.sum(wb_optimal_probs) for i in range(K)]\n",
                "        sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_WBTS = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])\n",
                "df_WBTS.to_csv(f\"{saved_folder}/WBTS.csv\", index=False)\n",
                "del df_WBTS"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# NB-TTTS"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 9,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    bandit_choice = parallel_idx % n_bandits\n",
                "    null_vs_alter = bandit_choice\n",
                "    if bandit_choice >= n_bandits//2:\n",
                "        bandit = lst_bandit_null[bandit_choice - n_bandits//2]\n",
                "    elif bandit_choice < n_bandits//2:\n",
                "        bandit = lst_bandit_alter[bandit_choice]\n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        optimal_odds = [nb_optimal_probs[i] / (1 - nb_optimal_probs[i]) if nb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        sampling_probs = [nb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        sampling_probs = [sampling_probs[i] / np.sum(sampling_probs) for i in range(K)]\n",
                "        sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_NBTTTS = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])\n",
                "df_NBTTTS.to_csv(f\"{saved_folder}/NBTTTS.csv\", index=False)\n",
                "del df_NBTTTS"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# WB-TTTS"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 10,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    bandit_choice = parallel_idx % n_bandits\n",
                "    null_vs_alter = bandit_choice\n",
                "    if bandit_choice >= n_bandits//2:\n",
                "        bandit = lst_bandit_null[bandit_choice - n_bandits//2]\n",
                "    elif bandit_choice < n_bandits//2:\n",
                "        bandit = lst_bandit_alter[bandit_choice]\n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        optimal_odds = [wb_optimal_probs[i] / (1 - wb_optimal_probs[i]) if wb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        sampling_probs = [wb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        sampling_probs = [sampling_probs[i] / np.sum(sampling_probs) for i in range(K)]\n",
                "        sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_WBTTTS = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])\n",
                "df_WBTTTS.to_csv(f\"{saved_folder}/WBTTTS.csv\", index=False)\n",
                "del df_WBTTTS"
            ]
        }
    ],
    "metadata": {
        "interpreter": {
            "hash": "a3a36f77446f1a04093e1c8e00bf1863f5199b36eed9764a3273595b8f43e801"
        },
        "kernelspec": {
            "display_name": "Python 3.9.7 64-bit ('ml': venv)",
            "name": "python3"
        },
        "language_info": {
            "codemirror_mode": {
                "name": "ipython",
                "version": 3
            },
            "file_extension": ".py",
            "mimetype": "text/x-python",
            "name": "python",
            "nbconvert_exporter": "python",
            "pygments_lexer": "ipython3",
            "version": "3.9.16"
        },
        "orig_nbformat": 4
    },
    "nbformat": 4,
    "nbformat_minor": 2
}


==> code/notebooks/NBTS_K=10_K_=3_eta=1.ipynb <==
{
    "cells": [
        {
            "cell_type": "code",
            "execution_count": 1,
            "metadata": {},
            "outputs": [],
            "source": [
                "import warnings\n",
                "warnings.filterwarnings('ignore')\n",
                "import os\n",
                "import sys\n",
                "path = os.path.join(os.getcwd(), os.pardir)\n",
                "sys.path.append(path)"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 2,
            "metadata": {},
            "outputs": [],
            "source": [
                "import pandas as pd\n",
                "import numpy as np\n",
                "from scipy.stats import norm, skew, lomax\n",
                "from sklearn import metrics\n",
                "import matplotlib.pyplot as plt\n",
                "import pylab as py\n",
                "from BAI import environment, solver, analysis"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# Simulation Setup"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 4,
            "metadata": {},
            "outputs": [],
            "source": [
                "saved_folder=\"K\\=10_K\\'\\=2_eta\\=1\"\n",
                "np.random.seed(1)\n",
                "K = 10\n",
                "K_H0 = 2\n",
                "gamma = 0.01 * K\n",
                "n_bandits = 10\n",
                "n_parallels = 100000\n",
                "n_batches = 20\n",
                "batch_func = environment.func_constant_batch(500)\n",
                "variance = [1 for i in range(K)]\n",
                "lst_bandit_alter = []\n",
                "lst_bandit_null = []\n",
                "lst_thetas_alter = []\n",
                "lst_thetas_null = []\n",
                "for _ in range(n_bandits//2):\n",
                "    # H1 is True - Low Signal\n",
                "    thetas = np.sort(np.random.normal(0, 0.5, K))[::-1]\n",
                "    reward_func_alter = environment.func_gaussian_reward(thetas, variance)\n",
                "    bandit_alter = environment.Bandit(K=K, reward_func=reward_func_alter, batch_func=batch_func)\n",
                "    lst_bandit_alter.append(bandit_alter)\n",
                "    lst_thetas_alter.append(thetas)\n",
                "    # H0 is True - Low Signal\n",
                "    thetas = np.sort(np.random.normal(0, 0.5, K-K_H0+1))[::-1]\n",
                "    best_mu = max(thetas)\n",
                "    for _ in range(K_H0-1):\n",
                "        thetas = np.insert(thetas, 1, best_mu)\n",
                "    reward_func_null = environment.func_gaussian_reward(thetas, variance)\n",
                "    bandit_null = environment.Bandit(K=K, reward_func=reward_func_null, batch_func=batch_func)\n",
                "    lst_bandit_null.append(bandit_null)\n",
                "    lst_thetas_null.append(thetas)"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 4,
            "metadata": {},
            "outputs": [
                {
                    "name": "stdout",
                    "output_type": "stream",
                    "text": [
                        "H0\n",
                        "[ 0.73105397  0.73105397  0.56688472  0.02110687 -0.0862141  -0.1612086\n",
                        " -0.19202718 -0.43892921 -0.54994563 -1.03007035]\n",
                        "[ 0.26517773  0.26517773  0.11720785 -0.0063323  -0.19837676 -0.33562307\n",
                        " -0.34358635 -0.34583038 -0.42260282 -0.55865517]\n",
                        "[ 0.41949171  0.41949171  0.30860155  0.2933116   0.15008516  0.06007948\n",
                        " -0.10444712 -0.17467136 -0.17612492 -0.5712591 ]\n",
                        "[ 1.0927877   1.0927877   0.75990841  0.43808446  0.15781747  0.08001853\n",
                        " -0.25223293 -0.69824817 -0.7220569  -1.01110061]\n",
                        "[ 0.59945894  0.59945894  0.56474195  0.21174718  0.18878189  0.09257821\n",
                        "  0.06091064 -0.18764248 -0.3193652  -0.33533114]\n",
                        "H1\n",
                        "[ 0.87240588  0.81217268  0.43270381  0.15951955 -0.12468519 -0.26408588\n",
                        " -0.30587821 -0.38060345 -0.53648431 -1.15076935]\n",
                        "[ 0.57236185  0.45079536  0.45042797  0.29140761  0.25124717 -0.06144511\n",
                        " -0.13394404 -0.34186393 -0.46788472 -0.55030959]\n",
                        "[ 1.05012757  0.8462273   0.82990109  0.37102208  0.09545774  0.02540388\n",
                        " -0.09591778 -0.31849782 -0.37357915 -0.44381448]\n",
                        "[ 0.62643408  0.56581469  0.46555104  0.44257058  0.25646491  0.24425907\n",
                        "  0.14279366 -0.03778586 -0.14904642 -0.37719897]\n",
                        "[ 0.41398732  0.38100559  0.20502582  0.11504737  0.09914986  0.0932807\n",
                        "  0.05950432 -0.10037903 -0.11116407 -0.15310201]\n"
                    ]
                }
            ],
            "source": [
                "print(\"H0\")\n",
                "for each in lst_thetas_null:\n",
                "    print(each)\n",
                "print(\"H1\")\n",
                "for each in lst_thetas_alter:\n",
                "    print(each)"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 5,
            "metadata": {},
            "outputs": [],
            "source": [
                "eta = 1"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# UNIF"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 6,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    bandit_choice = parallel_idx % n_bandits\n",
                "    null_vs_alter = bandit_choice\n",
                "    if bandit_choice >= n_bandits//2:\n",
                "        bandit = lst_bandit_null[bandit_choice - n_bandits//2]\n",
                "    elif bandit_choice < n_bandits//2:\n",
                "        bandit = lst_bandit_alter[bandit_choice]\n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        # optimal_odds = [wb_optimal_probs[i] / (1 - wb_optimal_probs[i]) if wb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        # sampling_probs = [wb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        # sampling_probs = [nb_optimal_probs[i] / np.sum(nb_optimal_probs) for i in range(K)]\n",
                "        # sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_UNIF = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])\n",
                "df_UNIF.to_csv(f\"{saved_folder}/UNIF.csv\", index=False)\n",
                "del df_UNIF"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# NB-TS"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 7,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    bandit_choice = parallel_idx % n_bandits\n",
                "    null_vs_alter = bandit_choice\n",
                "    if bandit_choice >= n_bandits//2:\n",
                "        bandit = lst_bandit_null[bandit_choice - n_bandits//2]\n",
                "    elif bandit_choice < n_bandits//2:\n",
                "        bandit = lst_bandit_alter[bandit_choice]\n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        # optimal_odds = [wb_optimal_probs[i] / (1 - wb_optimal_probs[i]) if wb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        # sampling_probs = [wb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        sampling_probs = [nb_optimal_probs[i] / np.sum(nb_optimal_probs) for i in range(K)]\n",
                "        sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_NBTS = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])\n",
                "df_NBTS.to_csv(f\"{saved_folder}/NBTS.csv\", index=False)\n",
                "del df_NBTS"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# WB-TS"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 8,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    bandit_choice = parallel_idx % n_bandits\n",
                "    null_vs_alter = bandit_choice\n",
                "    if bandit_choice >= n_bandits//2:\n",
                "        bandit = lst_bandit_null[bandit_choice - n_bandits//2]\n",
                "    elif bandit_choice < n_bandits//2:\n",
                "        bandit = lst_bandit_alter[bandit_choice]\n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        # optimal_odds = [wb_optimal_probs[i] / (1 - wb_optimal_probs[i]) if wb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        # sampling_probs = [wb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        sampling_probs = [wb_optimal_probs[i] / np.sum(wb_optimal_probs) for i in range(K)]\n",
                "        sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_WBTS = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])\n",
                "df_WBTS.to_csv(f\"{saved_folder}/WBTS.csv\", index=False)\n",
                "del df_WBTS"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# NB-TTTS"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 9,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    bandit_choice = parallel_idx % n_bandits\n",
                "    null_vs_alter = bandit_choice\n",
                "    if bandit_choice >= n_bandits//2:\n",
                "        bandit = lst_bandit_null[bandit_choice - n_bandits//2]\n",
                "    elif bandit_choice < n_bandits//2:\n",
                "        bandit = lst_bandit_alter[bandit_choice]\n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        optimal_odds = [nb_optimal_probs[i] / (1 - nb_optimal_probs[i]) if nb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        sampling_probs = [nb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        sampling_probs = [sampling_probs[i] / np.sum(sampling_probs) for i in range(K)]\n",
                "        sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_NBTTTS = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])\n",
                "df_NBTTTS.to_csv(f\"{saved_folder}/NBTTTS.csv\", index=False)\n",
                "del df_NBTTTS"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# WB-TTTS"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 10,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    bandit_choice = parallel_idx % n_bandits\n",
                "    null_vs_alter = bandit_choice\n",
                "    if bandit_choice >= n_bandits//2:\n",
                "        bandit = lst_bandit_null[bandit_choice - n_bandits//2]\n",
                "    elif bandit_choice < n_bandits//2:\n",
                "        bandit = lst_bandit_alter[bandit_choice]\n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        optimal_odds = [wb_optimal_probs[i] / (1 - wb_optimal_probs[i]) if wb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        sampling_probs = [wb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        sampling_probs = [sampling_probs[i] / np.sum(sampling_probs) for i in range(K)]\n",
                "        sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_WBTTTS = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])\n",
                "df_WBTTTS.to_csv(f\"{saved_folder}/WBTTTS.csv\", index=False)\n",
                "del df_WBTTTS"
            ]
        }
    ],
    "metadata": {
        "interpreter": {
            "hash": "a3a36f77446f1a04093e1c8e00bf1863f5199b36eed9764a3273595b8f43e801"
        },
        "kernelspec": {
            "display_name": "Python 3.9.7 64-bit ('ml': venv)",
            "name": "python3"
        },
        "language_info": {
            "codemirror_mode": {
                "name": "ipython",
                "version": 3
            },
            "file_extension": ".py",
            "mimetype": "text/x-python",
            "name": "python",
            "nbconvert_exporter": "python",
            "pygments_lexer": "ipython3",
            "version": "3.9.16"
        },
        "orig_nbformat": 4
    },
    "nbformat": 4,
    "nbformat_minor": 2
}


==> code/notebooks/NBTTTS_K=10_K_=2_eta=1.ipynb <==
{
    "cells": [
        {
            "cell_type": "code",
            "execution_count": 1,
            "metadata": {},
            "outputs": [],
            "source": [
                "import warnings\n",
                "warnings.filterwarnings('ignore')\n",
                "import os\n",
                "import sys\n",
                "path = os.path.join(os.getcwd(), os.pardir)\n",
                "sys.path.append(path)"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 2,
            "metadata": {},
            "outputs": [],
            "source": [
                "import pandas as pd\n",
                "import numpy as np\n",
                "from scipy.stats import norm, skew, lomax\n",
                "from sklearn import metrics\n",
                "import matplotlib.pyplot as plt\n",
                "import pylab as py\n",
                "from BAI import environment, solver, analysis"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# Simulation Setup"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 4,
            "metadata": {},
            "outputs": [],
            "source": [
                "saved_folder=\"K\\=10_K\\'\\=2_eta\\=1\"\n",
                "np.random.seed(1)\n",
                "K = 10\n",
                "K_H0 = 2\n",
                "gamma = 0.01 * K\n",
                "n_bandits = 10\n",
                "n_parallels = 100000\n",
                "n_batches = 20\n",
                "batch_func = environment.func_constant_batch(500)\n",
                "variance = [1 for i in range(K)]\n",
                "lst_bandit_alter = []\n",
                "lst_bandit_null = []\n",
                "lst_thetas_alter = []\n",
                "lst_thetas_null = []\n",
                "for _ in range(n_bandits//2):\n",
                "    # H1 is True - Low Signal\n",
                "    thetas = np.sort(np.random.normal(0, 0.5, K))[::-1]\n",
                "    reward_func_alter = environment.func_gaussian_reward(thetas, variance)\n",
                "    bandit_alter = environment.Bandit(K=K, reward_func=reward_func_alter, batch_func=batch_func)\n",
                "    lst_bandit_alter.append(bandit_alter)\n",
                "    lst_thetas_alter.append(thetas)\n",
                "    # H0 is True - Low Signal\n",
                "    thetas = np.sort(np.random.normal(0, 0.5, K-K_H0+1))[::-1]\n",
                "    best_mu = max(thetas)\n",
                "    for _ in range(K_H0-1):\n",
                "        thetas = np.insert(thetas, 1, best_mu)\n",
                "    reward_func_null = environment.func_gaussian_reward(thetas, variance)\n",
                "    bandit_null = environment.Bandit(K=K, reward_func=reward_func_null, batch_func=batch_func)\n",
                "    lst_bandit_null.append(bandit_null)\n",
                "    lst_thetas_null.append(thetas)"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 4,
            "metadata": {},
            "outputs": [
                {
                    "name": "stdout",
                    "output_type": "stream",
                    "text": [
                        "H0\n",
                        "[ 0.73105397  0.73105397  0.56688472  0.02110687 -0.0862141  -0.1612086\n",
                        " -0.19202718 -0.43892921 -0.54994563 -1.03007035]\n",
                        "[ 0.26517773  0.26517773  0.11720785 -0.0063323  -0.19837676 -0.33562307\n",
                        " -0.34358635 -0.34583038 -0.42260282 -0.55865517]\n",
                        "[ 0.41949171  0.41949171  0.30860155  0.2933116   0.15008516  0.06007948\n",
                        " -0.10444712 -0.17467136 -0.17612492 -0.5712591 ]\n",
                        "[ 1.0927877   1.0927877   0.75990841  0.43808446  0.15781747  0.08001853\n",
                        " -0.25223293 -0.69824817 -0.7220569  -1.01110061]\n",
                        "[ 0.59945894  0.59945894  0.56474195  0.21174718  0.18878189  0.09257821\n",
                        "  0.06091064 -0.18764248 -0.3193652  -0.33533114]\n",
                        "H1\n",
                        "[ 0.87240588  0.81217268  0.43270381  0.15951955 -0.12468519 -0.26408588\n",
                        " -0.30587821 -0.38060345 -0.53648431 -1.15076935]\n",
                        "[ 0.57236185  0.45079536  0.45042797  0.29140761  0.25124717 -0.06144511\n",
                        " -0.13394404 -0.34186393 -0.46788472 -0.55030959]\n",
                        "[ 1.05012757  0.8462273   0.82990109  0.37102208  0.09545774  0.02540388\n",
                        " -0.09591778 -0.31849782 -0.37357915 -0.44381448]\n",
                        "[ 0.62643408  0.56581469  0.46555104  0.44257058  0.25646491  0.24425907\n",
                        "  0.14279366 -0.03778586 -0.14904642 -0.37719897]\n",
                        "[ 0.41398732  0.38100559  0.20502582  0.11504737  0.09914986  0.0932807\n",
                        "  0.05950432 -0.10037903 -0.11116407 -0.15310201]\n"
                    ]
                }
            ],
            "source": [
                "print(\"H0\")\n",
                "for each in lst_thetas_null:\n",
                "    print(each)\n",
                "print(\"H1\")\n",
                "for each in lst_thetas_alter:\n",
                "    print(each)"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 5,
            "metadata": {},
            "outputs": [],
            "source": [
                "eta = 1"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# UNIF"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 6,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    bandit_choice = parallel_idx % n_bandits\n",
                "    null_vs_alter = bandit_choice\n",
                "    if bandit_choice >= n_bandits//2:\n",
                "        bandit = lst_bandit_null[bandit_choice - n_bandits//2]\n",
                "    elif bandit_choice < n_bandits//2:\n",
                "        bandit = lst_bandit_alter[bandit_choice]\n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        # optimal_odds = [wb_optimal_probs[i] / (1 - wb_optimal_probs[i]) if wb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        # sampling_probs = [wb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        # sampling_probs = [nb_optimal_probs[i] / np.sum(nb_optimal_probs) for i in range(K)]\n",
                "        # sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_UNIF = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])\n",
                "df_UNIF.to_csv(f\"{saved_folder}/UNIF.csv\", index=False)\n",
                "del df_UNIF"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# NB-TS"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 7,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    bandit_choice = parallel_idx % n_bandits\n",
                "    null_vs_alter = bandit_choice\n",
                "    if bandit_choice >= n_bandits//2:\n",
                "        bandit = lst_bandit_null[bandit_choice - n_bandits//2]\n",
                "    elif bandit_choice < n_bandits//2:\n",
                "        bandit = lst_bandit_alter[bandit_choice]\n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        # optimal_odds = [wb_optimal_probs[i] / (1 - wb_optimal_probs[i]) if wb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        # sampling_probs = [wb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        sampling_probs = [nb_optimal_probs[i] / np.sum(nb_optimal_probs) for i in range(K)]\n",
                "        sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_NBTS = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])\n",
                "df_NBTS.to_csv(f\"{saved_folder}/NBTS.csv\", index=False)\n",
                "del df_NBTS"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# WB-TS"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 8,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    bandit_choice = parallel_idx % n_bandits\n",
                "    null_vs_alter = bandit_choice\n",
                "    if bandit_choice >= n_bandits//2:\n",
                "        bandit = lst_bandit_null[bandit_choice - n_bandits//2]\n",
                "    elif bandit_choice < n_bandits//2:\n",
                "        bandit = lst_bandit_alter[bandit_choice]\n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        # optimal_odds = [wb_optimal_probs[i] / (1 - wb_optimal_probs[i]) if wb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        # sampling_probs = [wb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        sampling_probs = [wb_optimal_probs[i] / np.sum(wb_optimal_probs) for i in range(K)]\n",
                "        sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_WBTS = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])\n",
                "df_WBTS.to_csv(f\"{saved_folder}/WBTS.csv\", index=False)\n",
                "del df_WBTS"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# NB-TTTS"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 9,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    bandit_choice = parallel_idx % n_bandits\n",
                "    null_vs_alter = bandit_choice\n",
                "    if bandit_choice >= n_bandits//2:\n",
                "        bandit = lst_bandit_null[bandit_choice - n_bandits//2]\n",
                "    elif bandit_choice < n_bandits//2:\n",
                "        bandit = lst_bandit_alter[bandit_choice]\n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        optimal_odds = [nb_optimal_probs[i] / (1 - nb_optimal_probs[i]) if nb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        sampling_probs = [nb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        sampling_probs = [sampling_probs[i] / np.sum(sampling_probs) for i in range(K)]\n",
                "        sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_NBTTTS = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])\n",
                "df_NBTTTS.to_csv(f\"{saved_folder}/NBTTTS.csv\", index=False)\n",
                "del df_NBTTTS"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# WB-TTTS"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 10,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    bandit_choice = parallel_idx % n_bandits\n",
                "    null_vs_alter = bandit_choice\n",
                "    if bandit_choice >= n_bandits//2:\n",
                "        bandit = lst_bandit_null[bandit_choice - n_bandits//2]\n",
                "    elif bandit_choice < n_bandits//2:\n",
                "        bandit = lst_bandit_alter[bandit_choice]\n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        optimal_odds = [wb_optimal_probs[i] / (1 - wb_optimal_probs[i]) if wb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        sampling_probs = [wb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        sampling_probs = [sampling_probs[i] / np.sum(sampling_probs) for i in range(K)]\n",
                "        sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_WBTTTS = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])\n",
                "df_WBTTTS.to_csv(f\"{saved_folder}/WBTTTS.csv\", index=False)\n",
                "del df_WBTTTS"
            ]
        }
    ],
    "metadata": {
        "interpreter": {
            "hash": "a3a36f77446f1a04093e1c8e00bf1863f5199b36eed9764a3273595b8f43e801"
        },
        "kernelspec": {
            "display_name": "Python 3.9.7 64-bit ('ml': venv)",
            "name": "python3"
        },
        "language_info": {
            "codemirror_mode": {
                "name": "ipython",
                "version": 3
            },
            "file_extension": ".py",
            "mimetype": "text/x-python",
            "name": "python",
            "nbconvert_exporter": "python",
            "pygments_lexer": "ipython3",
            "version": "3.9.16"
        },
        "orig_nbformat": 4
    },
    "nbformat": 4,
    "nbformat_minor": 2
}


==> code/notebooks/NBTTTS_K=10_K_=3_eta=0.7.ipynb <==
{
    "cells": [
        {
            "cell_type": "code",
            "execution_count": 1,
            "metadata": {},
            "outputs": [],
            "source": [
                "import warnings\n",
                "warnings.filterwarnings('ignore')\n",
                "import os\n",
                "import sys\n",
                "path = os.path.join(os.getcwd(), os.pardir)\n",
                "sys.path.append(path)"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 2,
            "metadata": {},
            "outputs": [],
            "source": [
                "import pandas as pd\n",
                "import numpy as np\n",
                "from scipy.stats import norm, skew, lomax\n",
                "from sklearn import metrics\n",
                "import matplotlib.pyplot as plt\n",
                "import pylab as py\n",
                "from BAI import environment, solver, analysis"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# Simulation Setup"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 4,
            "metadata": {},
            "outputs": [],
            "source": [
                "saved_folder=\"K\\=10_K\\'\\=2_eta\\=1\"\n",
                "np.random.seed(1)\n",
                "K = 10\n",
                "K_H0 = 2\n",
                "gamma = 0.01 * K\n",
                "n_bandits = 10\n",
                "n_parallels = 100000\n",
                "n_batches = 20\n",
                "batch_func = environment.func_constant_batch(500)\n",
                "variance = [1 for i in range(K)]\n",
                "lst_bandit_alter = []\n",
                "lst_bandit_null = []\n",
                "lst_thetas_alter = []\n",
                "lst_thetas_null = []\n",
                "for _ in range(n_bandits//2):\n",
                "    # H1 is True - Low Signal\n",
                "    thetas = np.sort(np.random.normal(0, 0.5, K))[::-1]\n",
                "    reward_func_alter = environment.func_gaussian_reward(thetas, variance)\n",
                "    bandit_alter = environment.Bandit(K=K, reward_func=reward_func_alter, batch_func=batch_func)\n",
                "    lst_bandit_alter.append(bandit_alter)\n",
                "    lst_thetas_alter.append(thetas)\n",
                "    # H0 is True - Low Signal\n",
                "    thetas = np.sort(np.random.normal(0, 0.5, K-K_H0+1))[::-1]\n",
                "    best_mu = max(thetas)\n",
                "    for _ in range(K_H0-1):\n",
                "        thetas = np.insert(thetas, 1, best_mu)\n",
                "    reward_func_null = environment.func_gaussian_reward(thetas, variance)\n",
                "    bandit_null = environment.Bandit(K=K, reward_func=reward_func_null, batch_func=batch_func)\n",
                "    lst_bandit_null.append(bandit_null)\n",
                "    lst_thetas_null.append(thetas)"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 4,
            "metadata": {},
            "outputs": [
                {
                    "name": "stdout",
                    "output_type": "stream",
                    "text": [
                        "H0\n",
                        "[ 0.73105397  0.73105397  0.56688472  0.02110687 -0.0862141  -0.1612086\n",
                        " -0.19202718 -0.43892921 -0.54994563 -1.03007035]\n",
                        "[ 0.26517773  0.26517773  0.11720785 -0.0063323  -0.19837676 -0.33562307\n",
                        " -0.34358635 -0.34583038 -0.42260282 -0.55865517]\n",
                        "[ 0.41949171  0.41949171  0.30860155  0.2933116   0.15008516  0.06007948\n",
                        " -0.10444712 -0.17467136 -0.17612492 -0.5712591 ]\n",
                        "[ 1.0927877   1.0927877   0.75990841  0.43808446  0.15781747  0.08001853\n",
                        " -0.25223293 -0.69824817 -0.7220569  -1.01110061]\n",
                        "[ 0.59945894  0.59945894  0.56474195  0.21174718  0.18878189  0.09257821\n",
                        "  0.06091064 -0.18764248 -0.3193652  -0.33533114]\n",
                        "H1\n",
                        "[ 0.87240588  0.81217268  0.43270381  0.15951955 -0.12468519 -0.26408588\n",
                        " -0.30587821 -0.38060345 -0.53648431 -1.15076935]\n",
                        "[ 0.57236185  0.45079536  0.45042797  0.29140761  0.25124717 -0.06144511\n",
                        " -0.13394404 -0.34186393 -0.46788472 -0.55030959]\n",
                        "[ 1.05012757  0.8462273   0.82990109  0.37102208  0.09545774  0.02540388\n",
                        " -0.09591778 -0.31849782 -0.37357915 -0.44381448]\n",
                        "[ 0.62643408  0.56581469  0.46555104  0.44257058  0.25646491  0.24425907\n",
                        "  0.14279366 -0.03778586 -0.14904642 -0.37719897]\n",
                        "[ 0.41398732  0.38100559  0.20502582  0.11504737  0.09914986  0.0932807\n",
                        "  0.05950432 -0.10037903 -0.11116407 -0.15310201]\n"
                    ]
                }
            ],
            "source": [
                "print(\"H0\")\n",
                "for each in lst_thetas_null:\n",
                "    print(each)\n",
                "print(\"H1\")\n",
                "for each in lst_thetas_alter:\n",
                "    print(each)"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 5,
            "metadata": {},
            "outputs": [],
            "source": [
                "eta = 1"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# UNIF"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 6,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    bandit_choice = parallel_idx % n_bandits\n",
                "    null_vs_alter = bandit_choice\n",
                "    if bandit_choice >= n_bandits//2:\n",
                "        bandit = lst_bandit_null[bandit_choice - n_bandits//2]\n",
                "    elif bandit_choice < n_bandits//2:\n",
                "        bandit = lst_bandit_alter[bandit_choice]\n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        # optimal_odds = [wb_optimal_probs[i] / (1 - wb_optimal_probs[i]) if wb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        # sampling_probs = [wb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        # sampling_probs = [nb_optimal_probs[i] / np.sum(nb_optimal_probs) for i in range(K)]\n",
                "        # sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_UNIF = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])\n",
                "df_UNIF.to_csv(f\"{saved_folder}/UNIF.csv\", index=False)\n",
                "del df_UNIF"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# NB-TS"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 7,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    bandit_choice = parallel_idx % n_bandits\n",
                "    null_vs_alter = bandit_choice\n",
                "    if bandit_choice >= n_bandits//2:\n",
                "        bandit = lst_bandit_null[bandit_choice - n_bandits//2]\n",
                "    elif bandit_choice < n_bandits//2:\n",
                "        bandit = lst_bandit_alter[bandit_choice]\n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        # optimal_odds = [wb_optimal_probs[i] / (1 - wb_optimal_probs[i]) if wb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        # sampling_probs = [wb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        sampling_probs = [nb_optimal_probs[i] / np.sum(nb_optimal_probs) for i in range(K)]\n",
                "        sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_NBTS = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])\n",
                "df_NBTS.to_csv(f\"{saved_folder}/NBTS.csv\", index=False)\n",
                "del df_NBTS"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# WB-TS"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 8,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    bandit_choice = parallel_idx % n_bandits\n",
                "    null_vs_alter = bandit_choice\n",
                "    if bandit_choice >= n_bandits//2:\n",
                "        bandit = lst_bandit_null[bandit_choice - n_bandits//2]\n",
                "    elif bandit_choice < n_bandits//2:\n",
                "        bandit = lst_bandit_alter[bandit_choice]\n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        # optimal_odds = [wb_optimal_probs[i] / (1 - wb_optimal_probs[i]) if wb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        # sampling_probs = [wb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        sampling_probs = [wb_optimal_probs[i] / np.sum(wb_optimal_probs) for i in range(K)]\n",
                "        sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_WBTS = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])\n",
                "df_WBTS.to_csv(f\"{saved_folder}/WBTS.csv\", index=False)\n",
                "del df_WBTS"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# NB-TTTS"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 9,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    bandit_choice = parallel_idx % n_bandits\n",
                "    null_vs_alter = bandit_choice\n",
                "    if bandit_choice >= n_bandits//2:\n",
                "        bandit = lst_bandit_null[bandit_choice - n_bandits//2]\n",
                "    elif bandit_choice < n_bandits//2:\n",
                "        bandit = lst_bandit_alter[bandit_choice]\n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        optimal_odds = [nb_optimal_probs[i] / (1 - nb_optimal_probs[i]) if nb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        sampling_probs = [nb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        sampling_probs = [sampling_probs[i] / np.sum(sampling_probs) for i in range(K)]\n",
                "        sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_NBTTTS = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])\n",
                "df_NBTTTS.to_csv(f\"{saved_folder}/NBTTTS.csv\", index=False)\n",
                "del df_NBTTTS"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# WB-TTTS"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 10,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    bandit_choice = parallel_idx % n_bandits\n",
                "    null_vs_alter = bandit_choice\n",
                "    if bandit_choice >= n_bandits//2:\n",
                "        bandit = lst_bandit_null[bandit_choice - n_bandits//2]\n",
                "    elif bandit_choice < n_bandits//2:\n",
                "        bandit = lst_bandit_alter[bandit_choice]\n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        optimal_odds = [wb_optimal_probs[i] / (1 - wb_optimal_probs[i]) if wb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        sampling_probs = [wb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        sampling_probs = [sampling_probs[i] / np.sum(sampling_probs) for i in range(K)]\n",
                "        sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_WBTTTS = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])\n",
                "df_WBTTTS.to_csv(f\"{saved_folder}/WBTTTS.csv\", index=False)\n",
                "del df_WBTTTS"
            ]
        }
    ],
    "metadata": {
        "interpreter": {
            "hash": "a3a36f77446f1a04093e1c8e00bf1863f5199b36eed9764a3273595b8f43e801"
        },
        "kernelspec": {
            "display_name": "Python 3.9.7 64-bit ('ml': venv)",
            "name": "python3"
        },
        "language_info": {
            "codemirror_mode": {
                "name": "ipython",
                "version": 3
            },
            "file_extension": ".py",
            "mimetype": "text/x-python",
            "name": "python",
            "nbconvert_exporter": "python",
            "pygments_lexer": "ipython3",
            "version": "3.9.16"
        },
        "orig_nbformat": 4
    },
    "nbformat": 4,
    "nbformat_minor": 2
}


==> code/notebooks/NBTTTS_K=10_K_=3_eta=1.ipynb <==
{
    "cells": [
        {
            "cell_type": "code",
            "execution_count": 1,
            "metadata": {},
            "outputs": [],
            "source": [
                "import warnings\n",
                "warnings.filterwarnings('ignore')\n",
                "import os\n",
                "import sys\n",
                "path = os.path.join(os.getcwd(), os.pardir)\n",
                "sys.path.append(path)"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 2,
            "metadata": {},
            "outputs": [],
            "source": [
                "import pandas as pd\n",
                "import numpy as np\n",
                "from scipy.stats import norm, skew, lomax\n",
                "from sklearn import metrics\n",
                "import matplotlib.pyplot as plt\n",
                "import pylab as py\n",
                "from BAI import environment, solver, analysis"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# Simulation Setup"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 4,
            "metadata": {},
            "outputs": [],
            "source": [
                "saved_folder=\"K\\=10_K\\'\\=2_eta\\=1\"\n",
                "np.random.seed(1)\n",
                "K = 10\n",
                "K_H0 = 2\n",
                "gamma = 0.01 * K\n",
                "n_bandits = 10\n",
                "n_parallels = 100000\n",
                "n_batches = 20\n",
                "batch_func = environment.func_constant_batch(500)\n",
                "variance = [1 for i in range(K)]\n",
                "lst_bandit_alter = []\n",
                "lst_bandit_null = []\n",
                "lst_thetas_alter = []\n",
                "lst_thetas_null = []\n",
                "for _ in range(n_bandits//2):\n",
                "    # H1 is True - Low Signal\n",
                "    thetas = np.sort(np.random.normal(0, 0.5, K))[::-1]\n",
                "    reward_func_alter = environment.func_gaussian_reward(thetas, variance)\n",
                "    bandit_alter = environment.Bandit(K=K, reward_func=reward_func_alter, batch_func=batch_func)\n",
                "    lst_bandit_alter.append(bandit_alter)\n",
                "    lst_thetas_alter.append(thetas)\n",
                "    # H0 is True - Low Signal\n",
                "    thetas = np.sort(np.random.normal(0, 0.5, K-K_H0+1))[::-1]\n",
                "    best_mu = max(thetas)\n",
                "    for _ in range(K_H0-1):\n",
                "        thetas = np.insert(thetas, 1, best_mu)\n",
                "    reward_func_null = environment.func_gaussian_reward(thetas, variance)\n",
                "    bandit_null = environment.Bandit(K=K, reward_func=reward_func_null, batch_func=batch_func)\n",
                "    lst_bandit_null.append(bandit_null)\n",
                "    lst_thetas_null.append(thetas)"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 4,
            "metadata": {},
            "outputs": [
                {
                    "name": "stdout",
                    "output_type": "stream",
                    "text": [
                        "H0\n",
                        "[ 0.73105397  0.73105397  0.56688472  0.02110687 -0.0862141  -0.1612086\n",
                        " -0.19202718 -0.43892921 -0.54994563 -1.03007035]\n",
                        "[ 0.26517773  0.26517773  0.11720785 -0.0063323  -0.19837676 -0.33562307\n",
                        " -0.34358635 -0.34583038 -0.42260282 -0.55865517]\n",
                        "[ 0.41949171  0.41949171  0.30860155  0.2933116   0.15008516  0.06007948\n",
                        " -0.10444712 -0.17467136 -0.17612492 -0.5712591 ]\n",
                        "[ 1.0927877   1.0927877   0.75990841  0.43808446  0.15781747  0.08001853\n",
                        " -0.25223293 -0.69824817 -0.7220569  -1.01110061]\n",
                        "[ 0.59945894  0.59945894  0.56474195  0.21174718  0.18878189  0.09257821\n",
                        "  0.06091064 -0.18764248 -0.3193652  -0.33533114]\n",
                        "H1\n",
                        "[ 0.87240588  0.81217268  0.43270381  0.15951955 -0.12468519 -0.26408588\n",
                        " -0.30587821 -0.38060345 -0.53648431 -1.15076935]\n",
                        "[ 0.57236185  0.45079536  0.45042797  0.29140761  0.25124717 -0.06144511\n",
                        " -0.13394404 -0.34186393 -0.46788472 -0.55030959]\n",
                        "[ 1.05012757  0.8462273   0.82990109  0.37102208  0.09545774  0.02540388\n",
                        " -0.09591778 -0.31849782 -0.37357915 -0.44381448]\n",
                        "[ 0.62643408  0.56581469  0.46555104  0.44257058  0.25646491  0.24425907\n",
                        "  0.14279366 -0.03778586 -0.14904642 -0.37719897]\n",
                        "[ 0.41398732  0.38100559  0.20502582  0.11504737  0.09914986  0.0932807\n",
                        "  0.05950432 -0.10037903 -0.11116407 -0.15310201]\n"
                    ]
                }
            ],
            "source": [
                "print(\"H0\")\n",
                "for each in lst_thetas_null:\n",
                "    print(each)\n",
                "print(\"H1\")\n",
                "for each in lst_thetas_alter:\n",
                "    print(each)"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 5,
            "metadata": {},
            "outputs": [],
            "source": [
                "eta = 1"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# UNIF"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 6,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    bandit_choice = parallel_idx % n_bandits\n",
                "    null_vs_alter = bandit_choice\n",
                "    if bandit_choice >= n_bandits//2:\n",
                "        bandit = lst_bandit_null[bandit_choice - n_bandits//2]\n",
                "    elif bandit_choice < n_bandits//2:\n",
                "        bandit = lst_bandit_alter[bandit_choice]\n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        # optimal_odds = [wb_optimal_probs[i] / (1 - wb_optimal_probs[i]) if wb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        # sampling_probs = [wb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        # sampling_probs = [nb_optimal_probs[i] / np.sum(nb_optimal_probs) for i in range(K)]\n",
                "        # sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_UNIF = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])\n",
                "df_UNIF.to_csv(f\"{saved_folder}/UNIF.csv\", index=False)\n",
                "del df_UNIF"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# NB-TS"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 7,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    bandit_choice = parallel_idx % n_bandits\n",
                "    null_vs_alter = bandit_choice\n",
                "    if bandit_choice >= n_bandits//2:\n",
                "        bandit = lst_bandit_null[bandit_choice - n_bandits//2]\n",
                "    elif bandit_choice < n_bandits//2:\n",
                "        bandit = lst_bandit_alter[bandit_choice]\n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        # optimal_odds = [wb_optimal_probs[i] / (1 - wb_optimal_probs[i]) if wb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        # sampling_probs = [wb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        sampling_probs = [nb_optimal_probs[i] / np.sum(nb_optimal_probs) for i in range(K)]\n",
                "        sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_NBTS = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])\n",
                "df_NBTS.to_csv(f\"{saved_folder}/NBTS.csv\", index=False)\n",
                "del df_NBTS"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# WB-TS"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 8,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    bandit_choice = parallel_idx % n_bandits\n",
                "    null_vs_alter = bandit_choice\n",
                "    if bandit_choice >= n_bandits//2:\n",
                "        bandit = lst_bandit_null[bandit_choice - n_bandits//2]\n",
                "    elif bandit_choice < n_bandits//2:\n",
                "        bandit = lst_bandit_alter[bandit_choice]\n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        # optimal_odds = [wb_optimal_probs[i] / (1 - wb_optimal_probs[i]) if wb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        # sampling_probs = [wb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        sampling_probs = [wb_optimal_probs[i] / np.sum(wb_optimal_probs) for i in range(K)]\n",
                "        sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_WBTS = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])\n",
                "df_WBTS.to_csv(f\"{saved_folder}/WBTS.csv\", index=False)\n",
                "del df_WBTS"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# NB-TTTS"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 9,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    bandit_choice = parallel_idx % n_bandits\n",
                "    null_vs_alter = bandit_choice\n",
                "    if bandit_choice >= n_bandits//2:\n",
                "        bandit = lst_bandit_null[bandit_choice - n_bandits//2]\n",
                "    elif bandit_choice < n_bandits//2:\n",
                "        bandit = lst_bandit_alter[bandit_choice]\n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        optimal_odds = [nb_optimal_probs[i] / (1 - nb_optimal_probs[i]) if nb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        sampling_probs = [nb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        sampling_probs = [sampling_probs[i] / np.sum(sampling_probs) for i in range(K)]\n",
                "        sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_NBTTTS = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])\n",
                "df_NBTTTS.to_csv(f\"{saved_folder}/NBTTTS.csv\", index=False)\n",
                "del df_NBTTTS"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# WB-TTTS"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 10,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    bandit_choice = parallel_idx % n_bandits\n",
                "    null_vs_alter = bandit_choice\n",
                "    if bandit_choice >= n_bandits//2:\n",
                "        bandit = lst_bandit_null[bandit_choice - n_bandits//2]\n",
                "    elif bandit_choice < n_bandits//2:\n",
                "        bandit = lst_bandit_alter[bandit_choice]\n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        optimal_odds = [wb_optimal_probs[i] / (1 - wb_optimal_probs[i]) if wb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        sampling_probs = [wb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        sampling_probs = [sampling_probs[i] / np.sum(sampling_probs) for i in range(K)]\n",
                "        sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_WBTTTS = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])\n",
                "df_WBTTTS.to_csv(f\"{saved_folder}/WBTTTS.csv\", index=False)\n",
                "del df_WBTTTS"
            ]
        }
    ],
    "metadata": {
        "interpreter": {
            "hash": "a3a36f77446f1a04093e1c8e00bf1863f5199b36eed9764a3273595b8f43e801"
        },
        "kernelspec": {
            "display_name": "Python 3.9.7 64-bit ('ml': venv)",
            "name": "python3"
        },
        "language_info": {
            "codemirror_mode": {
                "name": "ipython",
                "version": 3
            },
            "file_extension": ".py",
            "mimetype": "text/x-python",
            "name": "python",
            "nbconvert_exporter": "python",
            "pygments_lexer": "ipython3",
            "version": "3.9.16"
        },
        "orig_nbformat": 4
    },
    "nbformat": 4,
    "nbformat_minor": 2
}


==> code/notebooks/Power-Regret_Tradeoff.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import warnings\n",
    "warnings.filterwarnings('ignore')\n",
    "import os\n",
    "import sys\n",
    "path = os.path.join(os.getcwd(), os.pardir)\n",
    "sys.path.append(path)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "from scipy.stats import norm\n",
    "import matplotlib.pyplot as plt\n",
    "from BAI import environment, solver, analysis"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "reward_func = environment.func_gaussian_reward([0.1, 0.0], [1, 1])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 56,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 720x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "sample_arm_1, mu_1, _ = reward_func(chosen_arm=0, batch_trials=1000)\n",
    "sample_arm_2, mu_2, _ = reward_func(chosen_arm=1, batch_trials=1000)\n",
    "\n",
    "plt.rcParams['figure.figsize'] = [10, 6]\n",
    "\n",
    "x_axis = np.arange(-0.15, 0.25, 0.001)\n",
    "pdf_mu_1 = norm.pdf(x_axis, sample_arm_1.mean(), 1 / np.sqrt(len(sample_arm_1)))\n",
    "pdf_mu_2 = norm.pdf(x_axis, sample_arm_2.mean(), 1 / np.sqrt(len(sample_arm_2)))\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "ax.plot(x_axis, pdf_mu_1, label='1000 trials of Arm 1', color='blue')\n",
    "# ax.vlines(mu_1, 0, max(pdf_mu_1), color='blue', linestyles='dotted')\n",
    "ax.hlines(0, sample_arm_1.mean() - 1.96 * 1 / np.sqrt(len(sample_arm_1)), sample_arm_1.mean() + 1.96 * 1 / np.sqrt(len(sample_arm_1)), color='black', lw=4)\n",
    "ax.vlines(sample_arm_1.mean() - 1.96 * 1 / np.sqrt(len(sample_arm_1)), 0-0.2, 0+0.2, color='black', lw=2)\n",
    "ax.vlines(sample_arm_1.mean() + 1.96 * 1 / np.sqrt(len(sample_arm_1)), 0-0.2, 0+0.2, color='black', lw=2)\n",
    "ax.plot(x_axis, pdf_mu_2, label='1000 trials of Arm 2', color='orange')\n",
    "# ax.vlines(mu_2, 0, max(pdf_mu_2), color='orange', linestyles='dotted')\n",
    "ax.hlines(1, sample_arm_2.mean() - 1.96 * 1 / np.sqrt(len(sample_arm_2)), sample_arm_2.mean() + 1.96 * 1 / np.sqrt(len(sample_arm_2)), color='black', lw=4)\n",
    "ax.vlines(sample_arm_2.mean() - 1.96 * 1 / np.sqrt(len(sample_arm_2)), 1-0.2, 1+0.2, color='black', lw=2)\n",
    "ax.vlines(sample_arm_2.mean() + 1.96 * 1 / np.sqrt(len(sample_arm_2)), 1-0.2, 1+0.2, color='black', lw=2)\n",
    "\n",
    "\n",
    "ax.set_title('95% Confidence Interval of Sample Mean', fontsize=20)\n",
    "ax.set_ylabel('Probability Density', fontsize=10)\n",
    "ax.legend(fontsize=10)\n",
    "\n",
    "fig.tight_layout()\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 62,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAsgAAAGoCAYAAABbtxOxAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjQuMywgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/MnkTPAAAACXBIWXMAAAsTAAALEwEAmpwYAABzrklEQVR4nO3deZwU1bn/8c8zw7Dvq+yLEFF2BMENUURccDe4RIVE49W4xBt/ScxN4pbkxlxjTIxJjHFPjLsRd8EFFTc2AQdUQBxhhl32nZk5vz9ONTQzPUPPTHdXL9/361Wv6qmqrnq6pqbn6dNPnWPOOURERERExMsLOwARERERkXSiBFlEREREJIoSZBERERGRKEqQRURERESiKEEWEREREYmiBFlEREREJIoSZBGpxMwKzOxWM1tsZrvMzJnZWWbWI3j8cA32NSl4zqTkRSyZIhXXQ1XXb7KOlynMbHRwLm4JOxaRdKcEWTKKed83s4/NbKuZbTOzWWZ2pZlVup6j/iFUNd0e4zl9zOxlM1tvZsvN7B4za1ZFPP8ys6/MrGkdXtMRZvaAmX1hZluCf+hfm9kzZjbBzPJru+86uAG4CVgB/B64Ffg8hDgykpkVBddXjzruRwlN7dTq+jWz4Wb2WPD3t8vMNpvZl2b2opn9xMyaJDnujBd17TszO6Ga7R6K2u6WFIYoEpd6YQcgUkP/Ai4C1gCPA9uBscDfgKOAS6t43jvAtBjLp0f/EPwDfBNoAjwKdAGuBjoA366w7WnAd4CxzrmtNX0hZlYA3A1cCZQFMb4M7AqOewJwLvAscF5N919H44Gt+Ne2u0LMhwKbUhyPSE3EvH6rY2YXA48ABrwF/AfYAXQHjgn2+RywJBkBZ6FS4HL8udyPmTUHJgTbKA+RtKQLUzKGmZ2NT46/Ao5wzq0LltfHJ5GXmNnzzrnnYjx9mnPuljgOMx7oChznnHs32P9DwCQza++cWxMsawH8HXjAOfdGLV/SX4DvA58C33bOfRG9Mmg5vgg4o5b7r4tOwDcVkwvn3B7UkizpL+b1WxUza4z/e3TASc65N2NscxSwLqFRZreXgHPMrI1z7psK674DNMZ/CDk75ZGJxEElFpJJIm+kd0aSY4Dgn+Avgx+vqeMxugfzGVHLZlRYB3BnML+hNgcxs6PxyfF6YFzF5BjAOVfmnPsncHGF5+YFJSUzo8pMZprZVVWUmTgzm2Zmbc3sPjNbGXx9vMDMvlth24fNzAE9ge5RX4EWBeurrEE2s95m9rSZbQhi+iBoZa/uPHQJSliWBjF9Y2YvmNnwGNveEhx7tJmdZ2YzzGx7UArzhJl1ruIYrc3sN2ZWGGy/yczmmdntFb8yD7b9rZl9ZmY7gm3fNLOTqnsd8arp7wJ4O/jxZtu/NGh0hW0vNLO3zWyjme0M4v+FmTWoJoaDzOx+MysxszLztcGvBesHVRH/+cH630ctO9zM/hSc0/XB8Reb2Z1m1qqOpyxyjBbB7+WLYP8bzOx1MzuxwnbVXr/V6A80BwpjJccAzrkPnHMbKxzvLPNlVouCa36bmc02s+uq+Ft8OIinp5ldY2YLg9dTZGb/Y2YWbPft4PreZmZrgr+RRjH2F/lddjKzfwbb7ghiuOgAr7nivhJ97f8DaABcEmPd94HlwGvVxNPYzH5mZnOD87DVzD40swtjbFs/OJ+v2L7ymPVm9oaZnVLF/ouCqYmZ3WFmy4LnLTGzn0Z+F5K71IIsmeSgYL40xrrIsmPNrH6MlqPeZnYN/p/gKuA959ziGPtZFswPB94PHg8L5l8DBP+ULwNOd87VttTgimB+n3NuZXUbOud2VVj0T3zL8nLgfnyr19nAX/FfBX8nxm5a4l/PbuAZ/D+ubwMPmlm5c+6RYLvngSLg+uDnPwbzjdXFaGZ9gA+BNsCrwFygd7C/V6t4zlBgCtAaeB3/9XVb4Cxgupmd7Zx7JcZTf4BvVX8BX5YyAjgfGGRmg6PPl5n1xCeZ3YHZ+FKcPOBbwH8D9wLbgm2748twegDv4f95N8F/q/Camf2Xc+4f1Z2HOLUk/t8FwEQqlwgVRb3GB4HvAsX4b1I2AiOBXwFjzGysc660QgytgY/wZQjPAeXAanyJwTh8qVKsD38Tg/nDUcu+j7/+3gHewJ/fw4EfAaeY2Qjn3JaqTsaBmFlL/Pk6DJiJvybb4r+in2JmVznn/h5s/jy1uH6BSAtnJzNr4pzbFmd4t+PP3cdACdACXxr1J2A4sZND8HXRo4EX8X8DZwC/Aeqb2fpgv8/jr8Ox+DKvfOCqGPtqBXyAf40P4a+vCcBjZtbZOXfHgV5Ekq79qfjfxeXs+z1gZocDQ/B14eVVxNMSX5oxBJgDPIi/rsYB/zazfs65X0Q9pTX+nH8QHHct0BE4HXjFzL7vnLs/xqEK8O89nfDvU6X495/bgYZBjJKrnHOaNGXEBPwbnwz+IMa6wcE6B/SNWj46annF6RmgVYX9NMUnnmuBu4Cng22fjVr/FfCvOr6WL4P9nljD510YPG8O0DRqeRNgVrDuogrPibze+4H8qOWH4f8hLIxxnCKgKMbyHsG+Hq6wfEqw/IcVlp8ZdfxJUcvr4Ws5d+LLWaKf0wmfbKwEGkQtvyXYz2ZgQBXXxoQKyz8Ilv8sxmtpCzSM+nka/h/2BRW2a4lP+HcAHeL8PRUFx+1Rl99F1PV7SxXHmRSsfw5oVGFd5HxV/J1EYngUqFdhXUN8orUqxrqDghhnV1jePfq1RC2/LDjOT6uIeVKs1xRjP38Ptv87YFHL++Br4XfFOM8xr99qjmH4b4pc8Lu+Gp+c1T/A8w6OsSwP/0HDASMqrHs4WF4EdK5wja3Df1hbCxwata4BsDB4ne2r+F0+BeRFLe+J/3ZqN9DrQNcTybn26wG/CB4fGbX+Xvw9F93wyXOseCLn6Scxrs/XglgHVzhHXWLE0gIoDM5Fxb+PSJyvRK8D2uP/BjYCBfFeQ5qybwo9AE2a4p3wLaMOn1i1jlpeAEyO+mcR/WbcD/gp/ivUpvik6GR8gunwN+nlVTjOIfjWhA34RO1vQPNg3T345KFN8Ab/YvDPYws+4Wge52vZToVkPs7nTWVfnWTFdWOCdW9VWO7w/3grxYZv9XNEJdvB8iLiTJDxNxQ6fCt+rERpGpUT5EjifEcVr/OHwfpTo5bdEiz7dYztjw/W/T5q2eHBsk8q/o5jPH9QsO3TVayPxFvpw1kV20f++faoy++CAyfInwB7gJYx1uXjk64ZMWKolGxFrb8v2Oa0Csv/X7D8ujjPgeET2IrX46SK10M1+6gfnK8tRP3NR63/VbCvm+K5fg9wrG74bxtc1LQb3zr801i/s2r2NbSKuB4Oll8W4zkPButui7Hu5mDdcTF+l6VAzxjPify93Fzd9ZTEa78e0DmI78FgXRP8B9xXgp8rJcj499ZSYGYV+4/E+39xxvOjYPtRVcTZO8ZzIh9w+tfkGtKUXZNKLCSTPIH/ynIcsNDMJuNbIE/Ef522DP9Pbu/Xds65BcCCqH1sxX9l+AG+ZeRo/Ndwk6Oe8wVQqW7NzI7Ff70/Ad8iMRXf2nARPvn+M9CICr1dJNhQ/OubFmPdO/iWmSEx1i12zm2OsXx5MG+FPze1ETnedOdcWYz104DjKiw7Mph3t9hdPPUJ5ofiW3iizYqxffTriBgZzF93zsX8KjdGPC2qiKddVDx1lZDfhfkbywbhk+DrqyiZ3EXsmItccMNpDA/jyyYm4ntViZiIT8b/XSGOAuC/gAvwLeEt2P/+lpi14XE6BH8z1/vOufUx1r+Fb6WMdc3XiHNuGXC8mR2KL2sYBhwRNf3AzEY7576KPMfM2gA/Bk4FeuETwGhVvfZY1/CKYD47xrqSYN4lxrpl0TFFmYZPrA90bpJ27TvnSszsFWCCmf0Q/97ZDF+fXJXh+A93VXX/VhArHjPrh/9djML/P2hY4XmxfhebnHOxeiWJ9X4iOUYJsmQM51yZmZ2ObxG4GP8Peyf+H8G5+JIJ8F3AHWhfm83s38DP8W+ok6vbPrhB5gHgOefcM2Y2Fv+P5xLn3H+CbXoAt5nZwc65Lw8Qwkr8P9TO1KxXiBbAehfj7nznXKmZrcMn7RVtrGJ/kdrUuvS13CKYr65i/aoYy9oE8wN9mIjVv/TGGMtivY6WwbyEA4vEMzaYahJPTW2sYnlNfxet8K207fCJUE3E+p0A/mY0M1sEnGFmrZxzG4J68f7A8y7qBtnAk/ga5KX4v6NV+MQcfC1wpRsFayBybVVVpx9Z3rIOx9iPc+4z4LPIz2bWF9+6eyS+7OqsYHlLfE10T3x5xqP4D86lQTw/pOrXHuvehdI41hXEWHegv7sWVayPSPa1/w98I8RF+Fr5Vfhv3g4Uz/BgOmA8ZjYS/2GpHr6bzhfwLdXl+PK7M4n9u9hYxb4T8b4oGU4JsmQU57sZ+10w7WVmDfGtjuuqaE2JZW0wj6fz/1/h37ivDn6OtF7Midom0vJzGL7GuDrT8QnyGPwberw2Aa3NrCA4F3uZWT18CUms1slkivxD71DF+oNiLIs850zn3AuJDwnY988vnhbMSDw/dM7dnZxwEi4S8yfOuaE1fK47wPpHgV/jb368l3035z0SvZGZDcMnx28Ap7iomwGDXhx+UsO4Koq8xljXEPiWwujtEs4597mZXYIv7Yoe+OJyfHJ8q6vQhaSZHYlPkFPhQH93Bzo3yb72X8F/SP0FvgX8t67yTaOx4rnLOfejOI/xC/y3d8c756ZFrzCzn+ETZJEaUTdvki0uwNcrPl6D50S+go/VK8ZeZnYEviXsh865iq010a0SFb/Sq859wfwKM6vqH1zk+NHH+AT/dzsqxqaj8C0ec2KsS6ZPgvkxFnvUv9Exln0UzI9NSkT7H2OcxehyK4R4aiNSslLpvDo/OM0CoJ+ZtU7wcR/Ft75NDEooLsSXcrxcYbvewfyFGEnPEfikpS6+wNfrDwpabCs6Ppgn+5qP9MIRXccSee3Pxti+YklRMnWz2CM2jg7mn8RYFy2p135QdvUg++5ViNWbRLQZ+GuvJvH0xn+zNi3GulT+LiSLKEGWjGJ+BKaKywYDd+Bvqru9wrphFbcPll+Mbx3bjb8DvKrj1cd3nfSac+5fUasWBvPTo5adXmFdlZxz7+O/emyDr4nuU3Eb8/0dX4jv1i3iwWD+26AGNbJtY/a99gcOdPxEcs4V4+uxe1KhH2ozO5PY/6Am41vZrzazU2Pt18yOjH6NtYhrNr4Xi8H4m6wq7r9N8M0DzrlZ+O6tzjGz71URzwAzi1W+kkyR7se6VbH+D/gPhg/GSiDNrFVQHlEjzrnl+K+sR+JbQtsB/674rQX7upsbXeG47fEDb9RJUEr0GL5u9VcVjnEwcB2+LvqflZ8dP/P9El9nfgCgiusMX4oF8G7UqqJgPrrC9kOAn9UlnhrKB34X/SEw6N7wOnypwL+qeiKk7Nq/G/9NwzjnXLUNEkFt/GPAMDP7ZawP3WZ2cPAaI4rw36wNrLDdZfh7VkRqTCUWkmmmmtkOfNc9W/ClDqfhe5I43Tm3osL2z5hZKf6mmGJ8K+9wfOtWKfBfzrmiao53E/4r+oqd5b+JL6m4KehDtCn+BpSn46g/jrga30J4JfCZmU0D5uHrNzvjv87twr7aapxz/w6SzgnAAjN7Ht8qcxY+QX3SOfdYnMdPpKvx/SD/0fzAAvPwrTpn4+sNoz9I4JzbY2bn4PsgfTnqpsnt+JEMh+NLUDoGy2rrYnyN+v+a2bnBY8OX45wE9GVfonMRPil8wMyuw/desBH/OxiIr8E9kjhq3BPoC/zX0xeY2R58X9wO+Kdz7mvn3INBv7I/AL40s9fxN6u2xl8Po/Af8K6sxbEfwd8A+79RP1c0E99H8TnB73A6/iv/U4LYK/491saN+NbEa8wPIPM2+/pBbgZcU4Oyqqq0wPeje4eZvc++95f2+L/DXvjfe3Tf0I/ibwr7o5kdDyzGX1eRIanPr2NM8ZqP7wt8tplNYV8/yC3x3aTF836U1Gs/qFt/vgZPuQZ/Lm/Dj5A6HV9r3Qn/nj8c/61G5Pf+R3wiPN3MnsKXaQzD9wv/DHBebeKWHBd2NxqaNNVkwv9Dmo1/896FL4/4CzH6wAy2/ym+dXM5PoneiW+5fAgYdIBjDca3Tl1exfou+Df9rUE8D1ODrqCi9jMC3+q7KNjXriDe/+D/0VXshi4PnxDNwieP24NzcnXFbYPtHX6o7VjHfpjY3ZEVUYN+kIN1vfH/jDbiu+b6EP/hZRJVdOuFT0Buxyck24PXvzjYz8VE9cXLvm6rRtcwrjb4mvUvgt//Rnwy/hugcYVtmwH/E5zPrcE18xW+tOAKoEmcv9OiKs5rbX4Xw/EfyDbhv3qudA7wSdlL+ARmN/5GqBn4OuK+8cZQYbvGwTEd8Gk127XGD1JTxL6/r/8Nnl/pOqrueqjmGC2D3+Fi/N/HRvzfdaXuDqu7fqvZfwP8h8y/4ss1VuP/9jcF18KvgXYxnncY/oawNfhrfja+Njnm9VjV7ziO6zvmOYv8LvGJ47+COHYGr+GiGPsZTRXdBpL4a79eHNvG7Ac5WFcfnyh/wL7+rpfh/xauB9rE+Bv4CP/BZiO+b/ZR1Zy7Kq+R6n4XmnJnsuBiEBERkQxifljtd5xzo8OORSTbqAZZRERERCSKEmQRERERkShKkEVEREREoqgGWUREREQkSlZ189a2bVvXo0ePsMMQERERkQwwe/bsdc65dhWXZ1WC3KNHD2bNmhV2GCIiIiKSAczs61jLVYMsIiIiIhJFCbKIiIiISBQlyCIiIiIiUbKqBllERERy1549eyguLmbnzp1hhyJppmHDhnTp0oWCgoK4tleCLCIiIlmhuLiYZs2a0aNHD8ws7HAkTTjn+OabbyguLqZnz55xPUclFiIiIpIVdu7cSZs2bZQcy37MjDZt2tTomwUlyCIiIpI1lBxLLDW9LpQgi4iIiIhEUYIsIiIikiDf+973aN++Pf37999v+fr16xk7dix9+vRh7NixbNiwAfD1sddddx29e/dm4MCBzJkzZ+9zHnnkEfr06UOfPn145JFHYh7vj3/8I9u3b68ynssvv5yFCxdWG/Po0aPrPNDa2rVrGTFiBEOGDOG9996rtH7dunUUFBRw77331uk4sZx88sm0bNmS8ePHJ2yfSpBFREREEmTSpEm89tprlZbffvvtjBkzhsWLFzNmzBhuv/12AF599VUWL17M4sWLue+++7jqqqsAn1DfeuutfPzxx8yYMYNbb711b1IdrboEuaysjPvvv5/DDjssga8wtjfffJMBAwbwySefcOyxx1Za//TTTzNy5Egef/zxKvdRVlZWq2P/+Mc/5p///GetnluVpCXIZvagma0xs8KoZU+a2dxgKjKzuVU8t8jMPg2209jRIiIikhFGjRpF69atKy2fPHkyEydOBGDixIk8//zze5dfeumlmBkjR45k48aNrFy5ktdff52xY8fSunVrWrVqxdixYysl3nfffTcrVqzg+OOP5/jjjwegadOm3HDDDQwaNIgPP/xwv9bhq666imHDhtGvXz9uvvnmSjGWlZUxadIk+vfvz4ABA7jrrrsqbVNUVMQJJ5zAwIEDGTNmDMuWLWPu3Ln85Cc/YfLkyQwePJgdO3ZUet7jjz/OnXfeSUlJCcXFxXuXV4y3adOm/PjHP6Zfv36ceOKJzJgxg9GjR9OrVy9eeOGFmOd8zJgxNGvWLOa62kpmN28PA/cAj0YWOOfOjzw2szuBTdU8/3jn3LqkRSciIiJZ6/rrYe7cxO5z8GD44x9r99zVq1fTsWNHAA466CBWr14NQElJCV27dt27XZcuXSgpKalyebTrrruOP/zhD7z99tu0bdsWgG3btjFixAjuvPPOSjH85je/oXXr1pSVlTFmzBjmz5/PwIED966fO3cuJSUlFBb6ts2NGzdW2se1117LxIkTmThxIg8++CDXXXcdzz//PLfddhuzZs3innvuqfSc5cuXs3LlSo444ggmTJjAk08+yQ033BAz3m3btnHCCSdwxx13cPbZZ/OLX/yCqVOnsnDhQiZOnMgZZ5xx4JOdAElrQXbOvQusj7XO/K2EE4Cq29lFREREspCZJa23jfz8fM4999yY65566imGDh3KkCFDWLBgQaXa5F69erF06VKuvfZaXnvtNZo3b15pHx9++CEXXXQRAJdccgnTp08/YExPPvkkEyZMAOCCCy7Yr8yiYrz169fn5JNPBmDAgAEcd9xxFBQUMGDAAIqKig54rEQJa6CQY4HVzrnFVax3wBQzc8DfnXP3VbUjM7sCuAKgW7duCQ9UREREMk9tW3qTpUOHDqxcuZKOHTuycuVK2rdvD0Dnzp1Zvnz53u2Ki4vp3LkznTt3Ztq0afstHz169AGP07BhQ/Lz8yst/+qrr/j973/PzJkzadWqFZMmTarUL3CrVq2YN28er7/+Ovfeey9PPfUUDz74YO1ecJTHH3+cVatW8dhjjwGwYsUKFi9eTJ8+fSrFW1BQsPfDQ15eHg0aNNj7uLS0tM6xxCusm/QupPrW42Occ0OBU4CrzWxUVRs65+5zzg1zzg1r165douMUERHZz/r18PTT8PjjUFh44O1FAM4444y9PVE88sgjnHnmmXuXP/roozjn+Oijj2jRogUdO3Zk3LhxTJkyhQ0bNrBhwwamTJnCuHHjKu23WbNmbNmy5YDH37x5M02aNKFFixasXr2aV199tdI269ato7y8nHPPPZdf//rX+/WoEXHUUUfxxBNPAPDYY4/FvCEv2qJFi9i6dSslJSUUFRVRVFTEz372s2pv1ksHKW9BNrN6wDnA4VVt45wrCeZrzOw/wBHAu6mJUEREpLLdu+Gmm+D3v4fom+1PPx3+9CeIcwRbyXIXXngh06ZNY926dXTp0oVbb72Vyy67jBtvvJEJEybwwAMP0L17d5566ikATj31VF555RV69+5N48aNeeihhwBo3bo1v/zlLxk+fDgAN910U8yb/6644gpOPvlkOnXqxNtvv11lXIMGDWLIkCH07duXrl27cvTRR1fapqSkhO9+97uUl5cD8Nvf/rbSNn/+85/57ne/yx133EG7du32xluVxx9/nLPPPnu/Zeeeey7nn38+N910U7XPjdexxx7L559/ztatW+nSpQsPPPBAzA8TNWHOuYQEF3PnZj2Al5xz/aOWnQz8zDl3XBXPaQLkOee2BI+nArc55yr3mVLBsGHDXF378RMREalo+3Y46SR4/3347nfh+9+H5s3hxRfhf/8XGjeGt9+GQw8NO9Lc9tlnn3GofglShVjXh5nNds4Nq7htMrt5exz4EDjEzIrN7LJg1QVUKK8ws05m9krwYwdgupnNA2YAL8eTHIuIiCRDaSlccAF88AE89hg8+CAceST06wc33ggzZoAZjB4NUaWkIpLBklZi4Zy7sIrlk2IsWwGcGjxeCgxKVlwiIiI18bvf+Zbie+6B4Ob9/fTtC2+9BcOHw6WXwhtvQIx7pEQkg2gkPRERkSp89hncdhtMmABXX131doceCnffDdOm+XpkEclsSpBFRERicA6uvBKaNoU///nA23/3u3DaaXDrrbB2bfLjE5HkUYIsIiISw+uvw7vvwq9/DUGXtdUygzvugG3b4Fe/Sn58IpI8SpBFREQqcA5++Uvo0QMuu+yAm+916KFw+eXwt79BCgf9EpEEU4IsIiJSwauvwqxZvt/j+vVr9txf/MLPVYucm773ve/Rvn17+vfvv9/y9evXM3bsWPr06cPYsWPZsGEDAM45rrvuOnr37s3AgQP3G5zjkUceoU+fPvTp02fvICMV/fGPf2T79u1VxnP55ZdXGlK6otGjR1PXbnLXrl3LiBEjGDJkCO+9916l9evWraOgoIB77723TsepaO7cuRx55JH069ePgQMH8uSTTyZkv0qQRUREKvjTn6BzZ7j44po/t0sX3y3c/ffDxo0JD03S3KRJk3jttcq9095+++2MGTOGxYsXM2bMGG6//XYAXn31VRYvXszixYu57777uOqqqwCfUN966618/PHHzJgxg1tvvXVvUh2tugS5rKyM+++/n8MOOyyBrzC2N998kwEDBvDJJ5/EHF3v6aefZuTIkdWOoFcWPQJPnBo3bsyjjz7KggULeO2117j++uvZmIA/PCXIIiIiUT7/HKZMgauugoKC2u3jhhtg61a4777Exibpb9SoUTFHvJs8eTITJ04EYOLEiTz//PN7l1966aWYGSNHjmTjxo2sXLmS119/nbFjx9K6dWtatWrF2LFjKyXed999NytWrOD444/n+OOPB6Bp06bccMMNDBo0iA8//HC/1uGrrrqKYcOG0a9fP26++eZKMZaVlTFp0iT69+/PgAEDuOuuuyptU1RUxAknnMDAgQMZM2YMy5YtY+7cufzkJz9h8uTJDB48mB07dlR63uOPP86dd95JSUkJxcXFe5dXjLdp06b8+Mc/pl+/fpx44onMmDGD0aNH06tXL1544YVK+/3Wt75Fnz59AOjUqRPt27dnbQLukk35UNMiIiLp7J57oEEDuOKK2u9j8GAYNQr+8Q/48Y/9DXySYrOvhw1zE7vPVoPh8D/W6qmrV6+mY8eOABx00EGsXr0a8MM7d+3ade92Xbp0oaSkpMrl0a677jr+8Ic/8Pbbb9O2bVsAtm3bxogRI7jzzjsrxfCb3/yG1q1bU1ZWxpgxY5g/fz4DBw7cu37u3LmUlJRQWFgIELMl9tprr2XixIlMnDiRBx98kOuuu47nn3+e2267jVmzZnHPPfdUes7y5ctZuXIlRxxxBBMmTODJJ5/khhtuiBnvtm3bOOGEE7jjjjs4++yz+cUvfsHUqVNZuHAhEydO5IwzzqjyHM+YMYPdu3dz8MEHV7lNvNSCLCIiEtixA/71L/j2t6Fdu7rt6/LLYckS3xOGSDQzw5L0qSk/P59zzz035rqnnnqKoUOHMmTIEBYsWFCpNrlXr14sXbqUa6+9ltdee43mzZtX2seHH37IRcGIOZdccgnTp08/YExPPvkkEyZMAOCCCy7Yr8yiYrz169fn5JNPBmDAgAEcd9xxFBQUMGDAAIqqufN15cqVXHLJJTz00EPk5dU9vVULsoiISOCFF2DTJt+ncV2dey5cc40fmvq44+q+P6mhWrb0JkuHDh1YuXIlHTt2ZOXKlbQP+g7s3Lkzy6PGKC8uLqZz58507tyZadOm7bd89OjRBzxOw4YNyY8xlONXX33F73//e2bOnEmrVq2YNGkSO3fu3G+bVq1aMW/ePF5//XXuvfdennrqKR588MHaveAojz/+OKtWreKxxx4DYMWKFSxevJg+ffpUiregoGDvh4e8vDwaNGiw93FpaWnM/W/evJnTTjuN3/zmN4wcObLO8YJakEVERPZ69FHo2hXiyEMOqHFjuPBCePpp2Ly57vuTzHbGGWfs7YnikUce4cwzz9y7/NFHH8U5x0cffUSLFi3o2LEj48aNY8qUKWzYsIENGzYwZcoUxo0bV2m/zZo1Y8uWLQc8/ubNm2nSpAktWrRg9erVvPrqq5W2WbduHeXl5Zx77rn8+te/3q9HjYijjjqKJ554AoDHHnss5g150RYtWsTWrVspKSmhqKiIoqIifvazn1V7s15N7N69m7PPPptLL72U8847LyH7BCXIIiIiAKxe7QcHufhiSMA3tABceqkv23jxxcTsT9LfhRdeyJFHHskXX3xBly5deOCBBwC48cYbmTp1Kn369OGNN97gxhtvBODUU0+lV69e9O7dm+9///v89a9/BaB169b88pe/ZPjw4QwfPpybbrop5s1/V1xxBSeffPLem/SqMmjQIIYMGULfvn256KKLOProoyttU1JSwujRoxk8eDAXX3wxv/3tbytt8+c//5mHHnqIgQMH8s9//pM/HaA/w8cff5yzzz57v2XnnntuwhLkp556infffZeHH36YwYMHM3jwYObOnVvn/Zpzru7RpYlhw4a5uvbjJyIiuemee+Daa2HBAkhUr1jl5dC9OwwdCpMnJ2afUrXPPvuMQw89NOwwJE3Fuj7MbLZzbljFbdWCLCIiAjz7rB8JL5Fdxubl+Rv+XnvN1zaLSGZQgiwiIjlv7Vrf20QVN//XyYQJsHu3vwFQRDKDEmQREcl5kyf7cohkJMgjRvgb/559NvH7lsqyqXRUEqem14USZBERyXnPPQe9esGgQYnftxmcfjpMnQoVetWSBGvYsCHffPONkmTZj3OOb775hoYNG8b9HPWDLCIiOW3bNnjrLfjBD5I34t3pp8Nf/+qPc+qpyTmG+NHmiouLEzLUsGSXhg0b0qVLl7i3V4IsIiI57a23YNcuOO205B1j9Gho0sR396YEOXkKCgro2bNn2GFIFlCJhYiI5LSXX4amTeEA4x3UScOGcNJJ8NJLoG//RdKfEmQREclZzvkEeexYqF8/uccaPx6Ki+HTT5N7HBGpOyXIIiKSswoLfdKazPKKiJNO8vOpU5N/LBGpGyXIIiKSs6ZM8fNx45J/rC5d/CAkkWOKSPpSgiwiIjnrjTegb1+fvKbCSSf5AUl27EjN8USkdpQgi4hITtq92yerJ56YumOedJLvC3n69NQdU0RqTgmyiIjkpI8+gu3bYcyY1B1z1Ch/M6DKLETSmxJkERHJSW+8AXl5vo/iVGnSBEaO9C3XIpK+lCCLiEhOevNNGDYMWrZM7XGPPRZmz4atW1N7XBGJnxJkERHJOTt2wMyZqW09jhg1CsrK4MMPU39sEYmPEmQREck5M2bAnj1wzDGpP/aRR0J+vsosRNKZEmQREck5773n50cfnfpjN2sGQ4cqQRZJZ0qQRUQk50yfDv36QevW4Rx/1Cj4+GPf5ZuIpB8lyCIiklPKyuCDD/zNcmEZNQp27fJ10CKSfpQgi4hITpk/H7ZsCTdBjtQ+q8xCJD0pQRYRkZwSqT8O4wa9iNatYcAAeOed8GIQkaopQRYRkZzy3nvQrZufwjRqlC/12LMn3DhEpDIlyCIikjOc8zfohVleETFqFGzbBp98EnYkIlKREmQREckZX34Jq1aFW14REUnSVWYhkn6UIIuISM6I1B+nQwtyx47Qq5dG1BNJR0lLkM3sQTNbY2aFUctuMbMSM5sbTKdW8dyTzewLM1tiZjcmK0YREckt06f7G+QOPTTsSLwRI/yofiKSXpLZgvwwcHKM5Xc55wYH0ysVV5pZPvAX4BTgMOBCMzssiXGKiEiO+PBDOOooyEuT709HjICSEj+JSPpI2luEc+5dYH0tnnoEsMQ5t9Q5txt4AjgzocGJiEjO2bQJPv/cJ6XpIhLLxx+HG4eI7C+Mz9DXmNn8oASjVYz1nYHlUT8XB8tiMrMrzGyWmc1au3ZtomMVEZEsMXu278Vi+PCwI9ln8GAoKFCCLJJuUp0g/w04GBgMrATurOsOnXP3OeeGOeeGtWvXrq67ExGRLBWp9U2nBLlhQ58kqw5ZJL2kNEF2zq12zpU558qBf+DLKSoqAbpG/dwlWCYiIlJrM2ZA797+Jr10MmIEzJoFZWVhRyIiESlNkM2sY9SPZwOFMTabCfQxs55mVh+4AHghFfGJiEj2mjEDjojVLBOyI46ArVth4cKwIxGRiGR28/Y48CFwiJkVm9llwP+Z2admNh84HvjvYNtOZvYKgHOuFLgGeB34DHjKObcgWXGKiEj2W7HC9xSRjgmybtQTST/1krVj59yFMRY/UMW2K4BTo35+BajUBZyIiEhtzJzp5+mYIPfpA61a+QT58svDjkZEQCPpiYhIDpgxA+rV8zfEpRszn7jrRj2R9KEEWUREst6MGTBwIDRqFHYksY0YAYWFvhZZRMKnBFlERLJaebkvsUjH8oqIESN8nLNnhx2JiIASZBERyXKLF/tR9NI5QY70zawb9UTSgxJkERHJapHa3nROkNu1g5491YIski6UIIuISFabOROaNIG+fcOOpHpDh8KcOWFHISKgBFlERLLczJlw+OGQnx92JNUbOhSWLPHlICISLiXIIiKStcrKYN48nyCnu6FD/Xzu3FDDEBGUIIuISBb74gvYsQOGDAk7kgOLxKgyC5HwKUEWEZGs9cknfp4JCXKHDtCpkxJkkXSgBFlERLLWnDnQsGH636AXoRv1RNKDEmQREclan3ziR9CrVy/sSOIzdCh8/jls2xZ2JCK5TQmyiIhkJed8gpwJ5RURQ4f6EfXmzw87EpHcpgRZRESyUlERbNyYeQkyqMxCJGxKkEVEJCtFbtCLJJ2ZoEsXaNtWCbJI2JQgi4hIVpozxw8OMmBA2JHEz0w36omkAyXIIiKSlT75BA491PdikUmGDoXCQti1K+xIRHKXEmQREclKmXaDXsTQoVBa6pNkEQmHEmQREck6q1bBypWZVX8coRv1RMKnBFlERLJOJo2gV1GvXtC8+b7XICKppwRZRESyTiS5HDw41DBqxcwPbqK+kEXCowRZRESyzpw5cPDB0KJF2JHUTiRBLi8POxKR3KQEWUREss68eTBoUNhR1N6gQbBlix/sRERSTwmyiIhkla1b4csvMz9BBp/oi0jqKUEWEZGssmABOOfLFDJV//6+Fll1yCLhUIIsIiJZJdLqmsktyE2aQO/eakEWCYsSZBERySrz50OzZtC9e9iR1M2gQUqQRcJSL+wARETSQnkpbJwPWxZD2Q5o1AlaDoRGB4UdmdTQ/PkwYADkZXgT0KBB8Mwz/ma9Zs3CjkYktyhBFpHctu1r+PyPsPRh2LOx8vp2R8Mh/w1dzwbL8IwrBzjnE+SLLgo7krqLlIh8+ikcdVS4sYjkGiXIIpKbysvgs/+Dwl9B+R7odh50PhNa9of8RrC9GNa8C0X/gunnQZsRcOQj0PyQsCOXaixbBps2ZfYNehHRPVkoQRZJLSXIIpJ7dn0D718Iq6ZCl7Ph8D9Ck277b9PsYOhwHPT7Hyj6J8y5AV4dAiMfhu4Twoha4hDp9SEbEuSuXaFlS9Uhi4RB3xeKSG7ZsRKmHgtr3oER98Oo5yonx9Hy8qHXJDj1U2g9FN4/35dkSFqKJJMDBoQbRyJoyGmR8ChBFpHcsWM1vHEcbF8Gx0+Bgy+L/7mNO8EJb0DXc2HOf8OivyYvTqm1+fOhV6/sualt0CANOS0SBiXIIpIbSrfDu2f42uLjX/flEzWV3xCOfhw6nwGzroZlzyQ+TqmT+fMzu//jigYNgm3bYOnSsCMRyS1KkEUk+zkHH18G38z0CW67o2u/r7wCOOZJaHskfDgRNuj773SxfTssXpwd9ccRkdeiOmSR1FKCLCLZb8m98PUTMOg30OXMuu8vvyEc+yzUbwnvnQN7ttR9n1JnCxb4UoRsSpD79/f9OasOWSS1lCCLSHbbWAizr4dOp8JhP03cfht1hKOfhG1fwezrErdfqbVIEplNJRaNGvkhpwsLw45EJLcoQRaR7FW+Bz6aBAUtfPdsiR7oo/0xcNj/+EFGlj+f2H1Ljc2fD02aQM+eYUeSWAMG+MFCRCR1lCCLSPb67PewfjYM/xs0bJecYwy4CVoO8jft7d6UnGNIXObP31eSkE3694clS2DHjrAjEckdSXsbMbMHzWyNmRVGLbvDzD43s/lm9h8za1nFc4vM7FMzm2tms5IVo4hksa1FfpS8rudAt3OTd5y8AhjxD9i5Cub9T/KOIwdUWJgd/R9X1L+/v8904cKwIxHJHcn8nP0wcHKFZVOB/s65gcAi4GfVPP9459xg59ywJMUnItlszvWAwdA/Jv9YbYZDn2v8zYAb1N1AGNasgXXrfDKZbSJJv+qQRVInaQmyc+5dYH2FZVOcc6XBjx8BXZJ1fBHJYavegOLJ0P+X0KRrao458Bao38rfEOhcao4pe0WSx379wo0jGQ4+GBo0UIIskkphVmp9D3i1inUOmGJms83siup2YmZXmNksM5u1du3ahAcpIhnGlcMnP4Em3aHv9ak7bv1WMPBXsGYalLyYuuMKsC95zMYW5Hr14LDDdKOeSCqFkiCb2c+BUuCxKjY5xjk3FDgFuNrMRlW1L+fcfc65Yc65Ye3aJekmHBHJHEX/hg2fwKD/9f0Vp9LB34emB8P8m3yiLimzYAG0aQMdOoQdSXL0768WZJFUSnmCbGaTgPHAd5yL/T2kc64kmK8B/gMckbIARSRzlZfCp7dCq8HQ/YLUHz+vHgy4GTbOg+LnU3/8HFZY6MsrzMKOJDn694eSEtiwIexIRHJDShNkMzsZ+AlwhnNuexXbNDGzZpHHwEmAPjeLyIF9/SRsXQL9b0p8n8fx6n4RND8E5t+sVuQUcc4nyNlYXhGhG/VEUiuZ3bw9DnwIHGJmxWZ2GXAP0AyYGnThdm+wbSczeyV4agdgupnNA2YALzvnXktWnCKSJVw5LPgNtOifmOGkaysvH/rfApsKYdnT4cWRQ4qLYfPm7E6QI69NCbJIatRL1o6dcxfGWPxAFduuAE4NHi8FsmigUBFJieXPwubP4Ognwms9jug+ARb8Gj69Bbqe55NmSZoFC/w8G3uwiOjSBVq00I16IqmSZeMNiUhOcuVQ+Gtf2tD1vLCj8Qn6gFtg8+c+cZekyuYu3iLMdKOeSCopQRaRzFfyImycD/1+nj6ttV3Pgaa94fO7wo4k6xUWQseOvheLbBZJkNXNtkjyKUEWkcz32e+hSU/oHquyKySWB4f8EL75CNZ+GHY0WW3BguxuPY4YMMD3YrFiRdiRiGQ/JcgiktnWfwJrp8Mh1/pu1tJJr0lQ0BK+UCtyspSX+wQ5m2/Qi9CNeiKpowRZRDLboj9DvSbQ67thR1JZQVPofYWvQ95aFHY0Wemrr2DHDiXIIpJYSpBFJHPtXOtHzus5Eeq3DDua2A65FsjzibwkXC70YBHRpo2vtVZPFiLJpwRZRDLXl/+A8l3wrWvCjqRqjbtAt2/Dl/fDns1hR5N1Iq2phx0Wbhypop4sRFJDCbKIZKbyPbDor3DQSdDi0LCjqd4h1/vkuOixsCPJOoWF0L07NG8ediSpMWCAbzUvKws7EpHspgRZRDLT8v/AjhI45LqwIzmwNsOh1WBY/Hf10ZVgudKDRUT//rBzJyxdGnYkItlNCbKIZKYlf/ddu3U6JexIDszM36y3cR6snxV2NFljzx74/PPcuEEvYsAAP1eZhUhyKUEWkcyz5UtY/RYcfFn4w0rHq/tFkN8YltwXdiRZY8kS2L07txLkQw/1n7d0o55IcmXIfxYRkShLH/KJca9JYUcSv/otoPsF8PXjsGdL2NFkhVzqwSKiSRPo1UstyCLJpgRZRDJLealPkDueDI07hx1NzfS+Akq3+SRZ6qyw0LemHprm92gm2oABSpBFkk0JsohklpWvw44VcPDlYUdSc22OgJYDVGaRIIWF0Ls3NGoUdiSp1b8/LFoEu3aFHYlI9lKCLCKZ5csHoGF76Dw+7EhqzgwOvgLWz/ZDZEud5FoPFhH9+/tu3r74IuxIRLKXEmQRyRw7VkPJi9DzUsgrCDua2ulxEeTVh68eDTuSjLZzJyxenFs36EVoyGmR5FOCLCKZo+if4Eqh12VhR1J7DVr71u+v/+3rqaVWvvjCt6LmYoLcpw/Uq6cEWSSZlCCLSOb46p/QZgS06Bt2JHXT4xLYuQZWTgk7koyViz1YRNSvD4ccsu8ciEjiKUEWkcywsRA2zoceF4cdSd11OhXqt/Yt4lIrhYW+FfVb3wo7knD066cWZJFkUoIsIpmh6DGwfOg+IexI6i6/PnQ/H4qfhz2bw44mIxUW+lbU+vXDjiQc/fv74aa3bQs7EpHspARZRNKfK/cJ8kEn+R4sskGPS6BsJyx7NuxIMlKu9mAREam9/uyzcOMQyVZKkEUk/a2dDtuXQ4/vhB1J4rQdCU17qzeLWti2zbee5uINehGRDwcqsxBJDiXIIpL+ih6Dek2g61lhR5I4ZtDzYlgzDbYtCzuajLJwoZ/ncoJ88MHQoIESZJFkUYIsIumtbBcsexq6nOWT5GwSaRFf9lS4cWSYXO7BIiI/Hw47TD1ZiCTLARNkM7vTzHL4bUhEQrXiVdi9IbvKKyKa9YbWh8PXT4YdSUYpLPStpwcfHHYk4VJPFiLJE08L8mfAfWb2sZldaWYtkh2UiMhey56EBm3hoBPDjiQ5uk2A9bNgy5dhR5IxCgt962l+ftiRhKt/fyguho0bw45EJPscMEF2zt3vnDsauBToAcw3s3+b2fHJDk5EclzpDih5Cbqek7lDSx9It6DbOpVZxC3Xe7CIiNRgR2qyRSRx4qpBNrN8oG8wrQPmAT8ysyeSGJuI5LqVr0PpVuh6XtiRJE/THn50QCXIcdm40bea5vINehHqyUIkeeKpQb4L+Bw4Ffhf59zhzrnfOedOB4YkO0ARyWHLn4EGbaDD6LAjSa7u58OGubB5UdiRpL3ITWlKkKFbN2jaVAmySDLE04I8HxjsnPsv59yMCuuOSEJMIiJ+EI3iF3zvFdlaXhHR7dt+rpv1Dkg9WOyTl6eeLESSJZ4E+WLn3H6DWZrZmwDOuU1JiUpEZOVUKN0CXb8ddiTJ17gLtDvG35Ao1Sos9K2m3bqFHUl66N9fLcgiyVBlgmxmDc2sNdDWzFqZWetg6gF0TlmEIpKblj0N9VvBQSeEHUlqdDsfNi2AjWoOrE5hoW89zlMv/oBPkNesgbVrw45EJLtU9xbzX8Bs/I15c4LHs4HJwD3JD01EclbZLijJkfKKiK7n+Hnxf8KNI82pB4v9Rc6FyixEEqvKBNk59yfnXE/g/znnekZNg5xzSpBFJHlWvQF7NmV37xUVNe4EbY+E5c+FHUnaWrPGT7pBb5/IuVCZhUhi1atqhZmd4Jx7Cygxs3MqrnfO6V1cRJJj+TNQ0CJ7BwepSpezYe5PYGuR7/5N9qMeLCrr2BFatVKCLJJo1ZVYHBfMT48xjU9yXCKSq8p2w/LnocuZkF8/7GhSq+vZfl78fKhhpKtIEqgSi33M/PlQiYVIYlXZguycuzmYfzd14YhIzlv9FuzZmFvlFRHNekPLAb7Mou/1YUeTdhYs8K2lHTuGHUl66d8fnngCnPMJs4jUXTwDhfzQzJqbd7+ZzTGzk1IRnIjkoGVPQ71m0DFH32a6nA1rp8OO1WFHknYKC30yqCRwf/37+xEGV6wIOxKR7BFPRznfc85tBk4C2gCXALcnNSoRyU3lpb68oMsZkN8g7GjC0fUcwPlePGQv5/Z18Sb7U08WIokXT4Ic+ax+KvCoc25B1LLqn2j2oJmtMbPCqGWtzWyqmS0O5q2qeO7EYJvFZjYxnuOJSIZb+x7sXr+vy7Nc1HIgNOkJy9XdW7QVK2DTJt2gF0skQdaNeiKJE0+CPNvMpuAT5NfNrBlQHuf+HwZOrrDsRuBN51wf4M3g5/0EA5TcDIzAD2d9c1WJtIhkkeLJkNcADsrR8grw9QNdz4HVb8BuDVYaEUn+lCBX1q4ddOigFmSRRIonQb4Mn8QOd85tB+oDcd2455x7F1hfYfGZwCPB40eAs2I8dRww1Tm33jm3AZhK5URbRLKJcz5BPuhEKGgadjTh6no2lO+BFa+EHUnaUA8W1evXTy3IIol0wATZOVcOrAYOM7NRQD+gZR2O2cE5tzJ4vAroEGObzsDyqJ+L0fDWItlt46ewrch375br2h4JDQ/SqHpRFizwraRt24YdSXrq39+fo/J4v98VkWpV2c1bhJn9DjgfWAiUBYsd8G5dD+6cc2bm6rIPM7sCuAKgW7dudQ1JRMJSPBkw6Hx62JGEz/L8B4Wif0HpDqjXKOyIQhfpwUJi69cPtm2DZcugR4+woxHJfPGUWJwFHOKcO9U5d3ownVGHY642s44AwXxNjG1KgK5RP3cJllXinLvPOTfMOTesXbt2dQhLREJVMhnajIBGB4UdSXrocjaUbvPDbue48nLfOqryiqppyGmRxIonQV4KFCTwmC8AkV4pJgKTY2zzOnCSmbUKbs47KVgmItloezGsn63yimgdjvfDbRc/F3Ykofv6a9i+XS3I1VFPFiKJdcASC2A7MNfM3gR2RRY656470BPN7HFgNNDWzIrxPVPcDjxlZpcBXwMTgm2HAVc65y53zq03s18BM4Nd3eacq3izn4hki+Kgz18lyPvk14dOp0LJy1BeBnn5YUcUGvVgcWAtWkCXLurJQiRR4kmQXwimGnPOXVjFqjExtp0FXB7184PAg7U5rohkmOLJ0KwPNO8bdiTppfMZ8PXj8M3H0O6osKMJTSRBPuywcONId/37qwVZJFEOmCA75x4xs0ZAN+fcFymISURyye5NsOZtOOSHGkO4ok4ng9WDkhdzOkFesAC6dvWtpFK1/v3h7behrAzyc/cLB5GEOGANspmdDswFXgt+HmxmGgNVRBJj5Wu+z9/OKq+opH5LaH+sT5BzmHqwiE+/frBrF3z5ZdiRiGS+eG7SuwU/mt1GAOfcXKBX0iISkdxSPBkatPN9/0plnU+HTQtg69KwIwlFaSl89pl6sIiHerIQSZx4EuQ9zrmK452qK3IRqbvIaHGdx+f0TWjV6hz0qlmcm63IX34Ju3crQY7HoYf6KiUlyCJ1F0+CvMDMLgLyzayPmf0Z+CDJcYlILljzDuzZpN4rqtPsYGh+aM6WWXz6qZ8PGBBuHJmgSRPo2VM9WYgkQjwJ8rX44aV3AY8Dm4HrkxiTiOSK4hchvyEcNDbsSNJb59P9h4ndFb/My36Fhb5V9NBDw44kM6gnC5HEOGCC7Jzb7pz7uXNueDBi3c+dcztTEZyIZDHnYMVL0OEEqNc47GjSW5czwJX6GxpzTGEh9O4NjXWJxKV/f1i0yJeliEjtVZsgm9lEM5tjZtuCaZaZXZqq4EQki23+wt941nl82JGkvzYjoUHbnCyz+PRT9WBRE/36+RsbFy0KOxKRzFZlgmxmE/GlFDcAnYDOwE+AH5rZJSmJTkSy14qX/bzTaeHGkQny8v2oeitegfLSsKNJmR07YMkSJcg1oZ4sRBKjuhbkq4CznXNvO+c2Oec2OufeAs4Frk5NeCKStUpeghb9oUm3sCPJDJ3PgN0bYO37YUeSMp9/DuXlukGvJg45xA8SogRZpG6qS5CbO+eKKi4MljVPVkAikgN2b4K101VeURMdT4K8+jlVZhHpwUItyPFr0AD69FFPFiJ1VV2CvKOW60REqrdqir/pTOUV8StoBu1H51SCXFgI9ev7m/QkfurJQqTuqkuQDzWz+TGmT4G+qQpQRLJQyUtQvxW0HRl2JJml8+mwZZG/wTEHFBb67t0KCsKOJLP06+cHWNm+PexIRDJXvWrWqddJEUk8Vw4rXoWOJ0NedW9BUknn8TD7Wih5GZofEnY0Sffpp3DccWFHkXn69/e9KH7+OQwdGnY0IpmpyhZk59zX1U2pDFJEssg3M2HXWtUf10bTHv7GxhUvhR1J0m3cCMXFukGvNtSThUjdxTOSnohI4pS8BJbnW5Cl5jqPhzXvZf2oepGbzHSDXs317u1rt5Ugi9SeEmQRSa0VL0PbI6FB67AjyUydx/sbHFdNCTuSpFIPFrVXrx707aueLETq4oAJspmdbmZKpEWk7raXwIZPoJPKK2qtzUio39q3xGexwkJo1gy6qZvsWlFPFiJ1E0/iez6w2Mz+z8zUe4WI1N6KV/y8s7p3q7W8fOh0SjCqXlnY0SRNYaFP8szCjiQz9esHy5bB5s1hRyKSmQ6YIDvnLgaGAF8CD5vZh2Z2hZk1S3p0IpJdVrwMjbv6G82k9jqNh13r4JsZYUeSFM75EguVV9Re5NwtXBhuHCKZKq7SCefcZuAZ4AmgI3A2MMfMrk1ibCKSTcp2wqo3fA2tmgXrptM4sPys7c1i1SpYv149WNRFv35+rjILkdqJpwb5TDP7DzANKACOcM6dAgwCbkhueCKSNVa/A6XbNHpeItRvBe2Oydo65EhSpxbk2uvZExo1UoIsUlvxtCCfA9zlnBvgnLvDObcGwDm3HbgsqdGJSPZY8TLkN4QOx4cdSXboPB42zodty8OOJOGUINddXp5vRVZPFiK1E0+CvMo59270AjP7HYBz7s2kRCUi2cU539rZYQzUaxx2NNkh0hPIipfDjSMJPv0UOnSAdu3CjiSz9eunFmSR2oonQR4bY9kpiQ5ERLLY5s9h21fqvSKRmh8CTXtlZZlFpAcLqZv+/X099zffhB2JSOapMkE2s6vM7FOgr5nNj5q+AuanLkQRyXiRVk7VHyeOmW9FXv0mlG4PO5qEKS/3ZQFKkOsucg5VZiFSc9W1IP8bOB2YHMwj0+FB128iIvEpeRlaDoAmGvUhoTqP972DrH4r7EgS5quvYPt29WCRCJGeLCKjEopI/KpLkJ1zrgi4GtgSNWFmGiNWROKzeyOsfU+tx8nQfhTUa5pVZRa6QS9xunSBli2VIIvURr1q1v0bGA/MBhwQ3XGpA3olMS4RyRYrp4ArU4KcDPkNoONJvoTFuazoXzqSIB92WLhxZAMzGDgQ5s0LOxKRzFNlC7Jzbnww7+mc6xXMI5OSYxGJz4qXoX5raDsy7EiyU6fxsL3Yd/mWBT79FHr0gGYaqzUhBg3y57S8POxIRDJLlS3IZja0uic65+YkPhwRySrlZbDiFeh4MuRV94WV1FqnU/285CVoNSjcWBJg3jyf1EliDBwI27b52u6DDw47GpHMUd1/rDurWeeAExIci4hkm/UzYdc6de+WTI06QOvhPkHu//Owo6mTHTtg0SKYMCHsSLJH5MPGvHlKkEVqosoE2Tmn4a5EpG5KXgbL8y3Ikjydx8Ont8DONdCwfdjR1FphoS8FGDgw7EiyR79+vhZ5/nw455ywoxHJHNX1g3xCMD8n1pS6EEUkY614CdoeBQ3U8U1SdR4POFjxatiR1Mn8oIxaJRaJ07gx9OmjG/VEaqq6EovjgLfwfR9X5IDnkhKRiGSH7SWwYS4M+m3YkWS/VkOgUSdfZtFrYtjR1Nq8edC0KfTSbeAJNWgQzJ4ddhQimaW6Eoubg/l3UxeOiGSNFa/4ueqPk8/Md6O37Eko2w359cOOqFbmzfMDhORV10O/1NjAgfD007Bli3oHEYnXAd+GzKyNmd1tZnPMbLaZ/cnM2qQiOBHJYCUvQeNu0EIjPqRE5/GwZzOsnR52JLXinE+QVX+ceJGSFQ0YIhK/eD6nPwGsBc4FzgseP5nMoEQkw5XthFVv+KQtCwavyAgHjYG8Bhk7qt6yZbBpk+qPkyHyoWN+dnSVLZIS8STIHZ1zv3LOfRVMvwY6JDswEclgq6dB2XaNnpdK9ZpAh+P9jZEZSDfoJU+3btCihW7UE6mJeBLkKWZ2gZnlBdME4PXaHtDMDjGzuVHTZjO7vsI2o81sU9Q2N9X2eCISghUvQ34jn7BJ6nQeD1sWw+ZFYUdSY5HkbcCAcOPIRpEhp9WCLBK/6rp522Jmm4HvA/8GdgfTE8AVtT2gc+4L59xg59xg4HBgO/CfGJu+F9nOOXdbbY8nIinmnP+av8MYqNco7GhyS6TFPgPLLObN871X6Cay5NCQ0yI1U2WC7Jxr5pxrHszznHP1ginPOdc8QccfA3zpnPs6QfsTkbBt/gy2FQV980pKNe3hb4rMwDILDTGdXAMH+l4siorCjkQkM8TVmY6ZtTKzI8xsVGRK0PEvAB6vYt2RZjbPzF41s34JOp6IJFuk9bLTqeHGkas6j4c178HuTWFHErdt22DJEiXIyaQb9URqJp5u3i4H3sXXHd8azG+p64HNrD5wBvB0jNVzgO7OuUHAn4Hnq9nPFWY2y8xmrV27tq5hiUhdrXgZWg6CJl3DjiQ3dR4PrhRWTQk7krgVFvrKHCXIydO/v69F1o16IvGJpwX5h8Bw4Gvn3PHAEGBjAo59CjDHObe64grn3Gbn3Nbg8StAgZm1jbUT59x9zrlhzrlh7dq1S0BYIlJruzfA2vc1OEiY2oyE+q0zqg45krSpD+TkadIEevdWC7JIvOJJkHc653YCmFkD59znwCEJOPaFVFFeYWYHmfnOU83siCDObxJwTBFJphWvgyuDTqo/Dk1ePnQ6xY9kWF4WdjRxmTfP35zXo0fYkWS3QYOUIIvEK54EudjMWuLLHKaa2WSgTjfVmVkTYCzwXNSyK83syuDH84BCM5sH3A1c4JxzdTmmiKTAipegQVtoc0TYkeS2TuNh1zr4ZkbYkcRl/nzfeqwhppNr4ED48kvYujXsSETSX70DbeCcOzt4eIuZvQ20AF6ry0Gdc9uANhWW3Rv1+B7gnrocQ0RSrLwMVrzquxrLyw87mtzWaRxYvv/A0u7IsKOplnM+Qb744rAjyX6DBvnzXVgII0eGHY1Ieou3F4uhZnYdMBAods7tTm5YIpJxvvkIdq9X/XE6qN8K2h0DJS+HHckBFRXB5s2qP06FyDnWjXoiBxZPLxY3AY/gW3zbAg+Z2S+SHZiIZJiSl32rZcdxYUci4Huz2DgPti0PO5JqRZI19WCRfN27Q/PmqkMWiUc8LcjfAYY75252zt0MjAQuSW5YIpJxVrzkWy3rtww7EoF9o+qtSO9W5HnzfPdjGmI6+TTktEj84kmQVwANo35uAJQkJxwRyUjblsHGTzV6Xjpp3hea9kr77t7mz/fdjzVpEnYkuWHQIP+hRENOi1SvygTZzP5sZncDm4AFZvawmT0EFJKYfpBFJFtEWik7qf44bZj53ixWvwml28OOpkrz5qn+OJWGDPFDTi9dGnYkIumtuhbkWcBs4D/A/wBvA9OAnwOTkx6ZiGSOkpd9a2XzvmFHItE6j4eynbD6rbAjiWnrVt/tmOqPU2fIED//5JNw4xBJd1V28+aceyTyOBgW+lvBj1845/YkOzARyRCl230r5cHf962Wkj7aj4J6TX2ZRRqWv0Ru0Bs8ONQwckq/flBQAHPmwLe/HXY0IunrgP0gm9lofC8WRYABXc1sonPu3aRGJiKZYfXbvpUyDROwnJffADqe5EtgnEu7DzBz5vj50KHhxpFLGjTwSbJakEWqF89NencCJznnjnPOjQLGAXclNywRyRglL0G9JtD+uLAjkVg6jYftxbAx/boumDMH2reHTp3CjiS3DB3qz73GpxWpWjwJcoFz7ovID865RUBB8kISkYzhnG+dPGisb62U9NPpFD9Pw94s5szxyVqaNWxnvSFDYO1aWLEi7EhE0lc8CfJsM7vfzEYH0z/wN/CJSK7b+ClsX67yinTW6CBoPTztEuSdO2HBApVXhCFyziMlLiJSWTwJ8pXAQuC6YFoIXJXMoEQkQ+zt3u3UcOOQ6nUeD998DDvXhB3JXp9+CmVlSpDDMHCgb7VXHbJI1apNkM0sH5jnnPuDc+6cYLrLObcrRfGJSDoreQlaHw6NOoYdiVSn83jAwYpXw45kL92gF56mTeGQQ9SCLFKdahNk51wZ8IWZdUtRPCKSKXaugXUf+pvAJL21GgKNOqXVsNOffAItW0KPHmFHkpuGDFELskh14imxaIUfSe9NM3shMiU7MBFJcyUvAw66nBl2JHIgZn6Uw5WvQ9nusKMBdINe2IYOhWXL4Jtvwo5EJD0dsB9k4JdJj0JEMk/JZGjcFVoNDjsSiUfn8fDlP2DtdDjohFBD2bMH5s+Ha68NNYycFj2i3oknhhuLSDqqsgXZzBqa2fXAt4G+wPvOuXciU6oCFJE0VLoDVk6BzmeoCTBTHDQG8hqkRW8Wn30Gu3ap/jhMkQRZdcgisVVXYvEIMAz4FDgFP2CIiAisegPKdkCXM8KOROJVrwl0OB5WhJ8g6wa98LVuDd27qw5ZpCrVJciHOecuds79HTgPODZFMYlIuit5AQqaQ/vRYUciNdF5PGxZDJsXhRrGnDm+J4U+fUINI+dFRtQTkcqqS5D3RB4450pTEIuIZAJXDiUvQsdTIL9+2NFITXQ6zc9DLrOYMwcGD4a8eG4Tl6Q5/HBYtAg2bQo7EpH0U93b0yAz2xxMW4CBkcdmtjlVAYpImvlmBuxcrfKKTNS0B7ToH2p3b2VlMHeuyivSwbBhfq5WZJHKqkyQnXP5zrnmwdTMOVcv6nHzVAYpImmkeDJYPeh0StiRSG10Hg9r3oXd4TQbLloE27YpQU4HkQR55sxw4xBJR/qCS0RqpngytB8F9VuFHYnURqfTwJXCqimhHD6SjA0fHsrhJUqbNtCzpxJkkViUIItI/DYvhs2faXCQTNZ2JNRvHVod8owZ+4Y6lvANH64EWSQWJcgiEr+SYBDNzqo/zlh5QXnMilegvCzlh58503+1n5+f8kNLDMOHw9dfw9q1YUcikl6UIItI/EpegJYD/c1ekrk6nw671sG6D1J62N27/Q16Kq9IH5E65Fmzwo1DJN0oQRaR+Oxc54cpVnlF5ut0KuTVh+X/Selh58/3SbIS5PRx+OF+MEyVWYjsTwmyiMRnxcu+D2SVV2S+gmZw0ElQ/Bw4l7LDRpKwI45I2SHlAJo1g759lSCLVKQEWUTis/xZaNwNWh8ediSSCF3PgW1fw4bUjTU8cya0awfduqXskBKHYcN8iUUKPyuJpD0lyCJyYHu2wMopPqkyCzsaSYTOp4Plw/LnUnbIGTN8eYUuofQyfDisWgUlJWFHIpI+lCCLyIGteAXKd/kEWbJDw7a+P+sUJchbtsDChSqvSEeRmnCVWYjsowRZRA5s+bPQsAO0PSrsSCSRupzj+7Xe9HnSDzVnjv8KXzfopZ9Bg6BePfVkIRJNCbKIVK90h29B7nI25Knz2qzS9Sw/L05+bxYaQS99NWoE/furBVkkmhJkEaneqilQuk3lFdmocRdoMyIlZRYzZ0KPHv4mPUk/kRH1ysvDjkQkPShBFpHqLXsW6reCDqPDjkSSoes5sH4WbFuW1MNEbtCT9DRyJGzcCF98EXYkIulBCbKIVK1sN5S86Ps+zisIOxpJhi5n+3kSBw1ZuxaKipQgp7Mjj/TzDz8MNw6RdKEEWUSqtvpt2LMRup4bdiSSLM37QIv+ftCQJIkkXZEkTNLPIYdAy5bw0UdhRyKSHpQgi0jVip+Dek2h49iwI5Fk6noOrHkPdq5Jyu4//ND3knC4xphJW3l5vsxCLcginhJkEYmtvAyKn4dOp0F+w7CjkWTqeg7goHhyUnb/wQcwdKjvLUHS15FHwoIFsGlT2JGIhE8JsojEtna6b1HspvKKrNdyIDQ9GJY9nfBd79nje0dQeUX6GznS91U9Y0bYkYiEL7QE2cyKzOxTM5trZpW6JzfvbjNbYmbzzWxoGHGK5Kzlz/mW446nhB2JJJsZdD8fVr+V8DKLefNgxw44SmPMpL0RI/yloDILkfBbkI93zg12zg2Lse4UoE8wXQH8LaWRieQyV+5Hz+s4Dgqahh2NpEK388GV+d97AukGvczRogUcdphu1BOB8BPk6pwJPOq8j4CWZtYx7KBEcsLa6bCjBLpdEHYkkiotB0DzvvD1kwnd7QcfQJcu0LVrQncrSXLkkT5B1oAhkuvCTJAdMMXMZpvZFTHWdwaWR/1cHCzbj5ldYWazzGzW2rVrkxSqSI75+gnIbwxdTg87EkkVM9+KvOZd2L4iYbv98EO1HmeSI4+EDRtg0aKwIxEJV5gJ8jHOuaH4UoqrzWxUbXbinLvPOTfMOTesncYwFam78lJ/s1bn06Fek7CjkVTqfj7gYPkzCdndihXw9ddKkDPJyJF+rjpkyXWhJcjOuZJgvgb4D3BEhU1KgOgv5boEy0QkmVa9CbvWQY8Lw45EUq3Fob5HiwSVWUSSLN2glzn69tWAISIQUoJsZk3MrFnkMXASUFhhsxeAS4PeLEYCm5xzK1McqkjuWfYEFLSAjieHHYmEofv5sO4D2Laszrv64ANo0ACGDElAXJISeXm+N4sPPgg7EpFwhdWC3AGYbmbzgBnAy86518zsSjO7MtjmFWApsAT4B/CDcEIVySFlu3z3bl3PhvwGYUcjYeh2vp8ve6rOu/rwQxg2DOrXr/OuJIWOOcYPGLJ+fdiRiISnXhgHdc4tBQbFWH5v1GMHXJ3KuERy3opXYc9m6K7yipzV7GBofbgvszj0/9V6Nzt3wuzZcN11CYxNUmLUKD9gyPvvw+m6T1dyVDp38yYiqfb1E9CgLXQ4IexIJEzdL4D1s2DLl7XexcyZsHu3b42UzHLEEb7V/913w45EJDxKkEXEK90GJS9Ct29DXihfLkm66DbBz+tQZvHOO77nuGOPTVBMkjING/okWQmy5DIlyCLiFb8IZdtVXiHQpBu0PdJ/o1BL77wDAwZA69YJjEtSZtQomDMHtm4NOxKRcChBFhHv68ehUWdod3TYkUg66H4BbJwPGxfU+Kl79vheEI47LglxSUqMGgWlperuTXKXEmQRgd0bYOWrvosv09uC4BNky4eif9b4qbNmwfbtSpAz2VFH+S7fVGYhuUr/CUXEd+1WvkflFbJPw/bQcRwUPQauvEZPfecdPx9Vq/FRJR00awZDhypBltylBFlEYOkj0Lyv795LJKLHJbC9GNa8U6OnvfsuHHootGuXpLgkJUaN8iUWu3aFHYlI6ilBFsl1W5fC2veg56W+2wGRiC5nQr1m8FX8ZRalpTB9usorssGoUT45njkz7EhEUk8Jskiu++pfgEGPi8OORNJNvUbQ7TxY9gyUbo/rKXPnwpYtSpCzQaQP6/feCzcOkTAoQRbJZc7BV4/6gUGadA07GklHPS6G0i1Q/EJcm0fqj5UgZ742baBfv32/U5FcogRZJJet+wC2funLK0Ri6TAaGneJuzeLd96BPn2gY8fkhiWpcdxxvmRmz56wIxFJLSXIIrnsq0ehXhPoek7YkUi6sjzfirzyddixstpNy8v91/FqPc4eJ54I27apP2TJPUqQRXJV6Q74+knoei4UNA07GklnvSaBKzvgzXqffAIbN8Lo0akISlLh+ON9f8hvvBF2JCKppQRZJFcVT4Y9m6DnJWFHIumu+SF+hMUvH/B161WYOtXPTzwxRXFJ0rVsCcOHK0GW3KMEWSRXfXk/NOnub9ATOZBel8GWRb5uvQpTpsCgQdChQwrjkqQ78UT4+GPYvDnsSERSRwmySC7auhRWv+mTHg0tLfHo9m2o19S3IsewfTu8/z6MHZviuCTpTjwRysrUm4XkFv1nFMlFXz7oE+ODvxt2JJIpCppC9/Nh2VOwZ0ul1e++C7t3K0HORkceCY0aqcxCcosSZJFcU14KSx+Cjqf47rtE4tXrMijd5pPkCqZOhQYN4NhjQ4hLkqpBAz+qnhJkySVKkEVyzcrXYMcKOPjysCORTNN2JDTvG7PMYsoUnxw3ahRCXJJ0Y8fCwoVQUhJ2JCKpoQRZJNd8eT807ACdTws7Esk0Zv6D1boPYeOnexevXAmFhSqvyGaRnknefDPcOERSRQmySC7ZsRJKXvL92uYVhB2NZKJekyCvASy+d++iyFfvSpCz14AB0K6dyiwkdyhBFsklS+73Az70uizsSCRTNWgD3Sb4QUP2bAV8eUW7dr6LN8lOeXkwZoz/XZeXhx2NSPIpQRbJFeWlsOTvcNBJ0LxP2NFIJutzFZRugaLHcM63Ko4Z45MoyV6nnQarV8OcOWFHIpJ8ejsTyRXFk2FHCXzr6rAjkUzXdiS0HASL/8YncxyrVsG4cWEHJcl28sn+Q9BLL4UdiUjyKUEWyRWL/+JHzuukm/Okjsx8K/LGeXzyxkeYwamnhh2UJFvbtjBypBJkyQ1KkEVywaaFsPpt6H0l5OWHHY1kgx7fgXrNOGjL3xg5Etq3DzsgSYXx42H2bN9ziUg2U4IskgsW/RXy6sPBujlPEqSgKVvbX8qJfZ7kgrPWhB2NpMj48X7+yivhxiGSbEqQRbLdni3w1aPQ/QJo2C7saCSLvLToWhoU7OaCw/8WdiiSIv37Q9euKrOQ7KcEWSTbLX3I9zjQRzfnSWL964VDePuLU2m38a9QtivscCQFzHwr8tSpsHNn2NGIJI8SZJFsVl4Kn98F7Y6GtkeEHY1kke3b/ahqC8v/G9u1Br5+POyQJEXGj4dt2+Cdd8KORCR5lCCLZLPi/8C2Iuh7Q9iRSJZ54w3fgnjIqDHQor//IOZc2GFJChx/PDRqBC+/HHYkIsmjBFkkWzkHn90JTQ+GzmeEHY1kmRdfhObNYdRxBn2vh43zfU8pkvUaNfIDw0yerM9Ekr2UIItkq3UfwDcfQ9//VtduklDl5f4mrXHjoH59fJdvDdr5VmTJCeeeC8uWwcyZYUcikhxKkEWy1Wd3Qv1W0GtS2JFIlvngA1i1Cs46K1iQ3xD6/ABWvOT73Jasd+aZUFAATz8ddiQiyaEEWSQbbVkCxc/7gUHqNQk7GskyTz4JDRvC6adHLTzkWn+tLbg9tLgkdVq1ghNP9AmyyiwkGylBFslGC3/nBwY55NqwI5EsU1YGzzwDp50GzZpFrWjQBg6+Ar7+N2z9KrT4JHW+/W34+muYNSvsSEQSTwmySLbZtgy+egQOvhwadQw7Gsky773nyysmTIix8tAbwPLgsztSHpek3plnQr16KrOQ7KQEWSTbLPw/Pz/sJ+HGIVnpySehcWPfglxJ487QcxJ8+SDsWJXq0CTFWrdWmYVkLyXIItlkx0r48n7oORGadAs7GskypaXw7LO+9rhJVaXth/0E3B71aJEjJkyAoiKYPTvsSEQSK+UJspl1NbO3zWyhmS0wsx/G2Ga0mW0ys7nBdFOq4xTJSJ/dCa4U+v0s7EgkC02bBmvXVlFeEdGsN3Q7Hxb/FXauS1VoEhKVWUi2CqMFuRS4wTl3GDASuNrMDoux3XvOucHBdFtqQxTJQDvXwuK/QfeLoGmvsKORLPTkk9C0KZxyygE27P9LKNsOn/0uJXFJeFq3hrFj4YknfP/YItki5Qmyc26lc25O8HgL8BnQOdVxiGSdhbdD+U7o9z9hRyJZaPdueO4532LYqNEBNm5xKHT/Diy6x5f9SFa75BI/aMi0aWFHIpI4odYgm1kPYAjwcYzVR5rZPDN71cz6VbOPK8xslpnNWrt2bbJCFUlv25bDor/42uMWfcOORrLQiy/C+vXwne/E+YQBN0N5KSz436TGJeE76yxo0QIefjjsSEQSJ7QE2cyaAs8C1zvnNldYPQfo7pwbBPwZeL6q/Tjn7nPODXPODWvXrl3S4hVJa4W3Ag4G3BJ2JJKlHngAunSBk06K8wnNDoaDvwdL/g7bvk5qbBKuRo3gggt8/9ibK/43F8lQoSTIZlaAT44fc849V3G9c26zc25r8PgVoMDM2qY4TJHMsPkLWPqQH+pXPVdIEhQXw+uvw6RJkJ9fgyf2+wVgUPirJEUm6WLSJNixQzfrSfYIoxcLAx4APnPO/aGKbQ4KtsPMjsDH+U3qohTJIPN/CfmNVXssSfPII/4GrEmTavjEJl2hz1X+A9zGBckITdLEiBHQty889FDYkYgkRhgtyEcDlwAnRHXjdqqZXWlmVwbbnAcUmtk84G7gAufUDblIJd/MhGVPQ98fQUOVGEnilZfDgw/C6NFw8MG12EH/X0K95vDJ/0t0aJJGzPwHqPffh8WLw45GpO7C6MViunPOnHMDo7pxe8U5d69z7t5gm3ucc/2cc4OccyOdcx+kOk6RtOcczLoOGnbwQ/yKJMG778LSpXDZZbXcQYM2Pkle+RqseC2hsUl6ueQSyMvz3ziIZDqNpCeSqYr+Dd98BIN+CwXNw45GstSDD0Lz5nDOOXXYybeugaa9fStyeWnCYpP00qkTnHyyv2Z27w47GpG6UYIskolKt8Hcn0Lrw6HXxLCjkSz1zTe+Z4KLLoLGjeuwo/z6MOT/YNMCPxS6ZK2rr4aVK/2Q5CKZTAmySCZa+DvYUQKH3w2mP2NJjvvu8z0T/OAHCdhZl7Og/XH+ptJd6xOwQ0lHJ58MffrA3XeHHYlI3eg/q0im2foVfHaHH1K63VFhRyNZavduuOceP4zwgAEJ2KGZ/0C3e4P/9kOyUl4eXHstfPQRzJgRdjQitacEWSSTOAczrgQrgCG/CzsayWJPPw0rVsB//3cCd9pqoO9x5cv7Yc30BO5Y0smkSdCsmVqRJbMpQRbJJEWPwaopMPi30LhL2NFIlnIO/vAH36/tuHEJ3vmAm6FxN5h5JZTvSfDOJR00awbf+x489ZSvRxbJREqQRTLFznUw57+hzUjofeWBtxeppffegzlz4Prr/VfmCVWvCQy7x9+w93nMsaIkC1xzDZSWwr33hh2JSO0oQRbJFHN+BHs2wYh/QF5NxvsVqZm77oLWrX2/tknR5XR/096nt8Cmz5N0EAlT794wfjz85S+wdWvY0YjUnBJkkUxQ8jIU/RMO/Sm07B92NJLFFiyAyZPhqqvq2LXbgQz/qx8i/aOJ6hs5S/3iF76rwL/8JexIRGpOCbJIutu5Bj7+HrQcCP1/EXY0kuVuuQWaNk3wzXmxNOoIw/8G38yAhbcn+WAShiOOgFNOgTvuUCuyZB4lyCLpzDn4+HLYvQmO+hfkNwg7Isli8+b5gUGuvx7atEnBAbtPgO4XwKe3wvpPUnBASbWbb/atyH/9a9iRiNSMEmSRdPblP6DkRRh8O7RMRGe0IlW7+WZo0SIFrcfRhv0FGraDDy/2I0RKVhkxwg8eolZkyTRKkEXS1abPYPZ/w0EnwiHXhR2NZLnZs33t8Q03QKtWKTxwg9Yw8hF/vc+82n9rIlnl5pth3Tq1IktmUYIsko72bIb3zoaCpjDyYQ0nLUl3002+54of/jCEg3ccC/1vgq8egaUPhRCAJNPIkb4V+fbbfbmFSCbQf12RdOMcfPQ92LIEjn4SGncOOyLJcq+/Dq+8Aj/9KTRvHlIQ/X8JHcbArKthw7yQgpBk+f3vYfNm+OUvw45EJD5KkEXSzed3wvJnfd1xh9FhRyNZbtcuuPZa6NMnpNbjiLx8OOoxqN8K3jsXdqmpMZv06wc/+AH8/e/+ZlCRdKcEWSSdrHgN5t4IXc+DvjeEHY3kgLvugsWL4e67oUHYnaQ06gDHPAvbi+G9c6Bsd8gBSSLdequvb//hD1VqLulPCbJIulj/CUz/tu+tYuSDYBZ2RJLlli+HX/0KzjrL14imhXZH+ut/zbsw4wplUlmkVSv49a/hnXfg2WfDjkakekqQRdLBtmXwzmn+6+XjXoaCZmFHJDnghhugvNy3IqeVHhdB/5v9TXsLfxt2NJJA3/8+DBrkW5E3bAg7GpGqKUEWCduu9TDtVCjdDqNfhcadqt3czDC1LksdPfkkPP00/Pzn0KNH6o4b9/U74Gbo8R2Y93NYfG/yA5OUyM+HBx6ANWvgmmvCjkakakqQRcK0ewO8Ndb3WHHsc9CyX9gRSQ4oLoYrr/SDOPz0p2FHUwUzGPEgdBoPM38AX/0z7IgkQQ4/HH7xC/j3v/3IjSLpyFwW1XcNGzbMzZo1K+wwROKze5NPjjfOg2P/A51Pjetpaj2WujFgCjASGAIsCSWKuP/3lO2EaafBmmm+28Nu5yU1LkmNPXvgyCOhqAgWLIAOHcKOSHKVmc12zg2ruFwtyCJh2L0Rpp0CG+fCMc/EnRyL1N0PgROB6wkrOa6R/IYwajK0GQnvX6CW5CxRUACPPuqHn540CcrKwo5IZH9KkEVSbXsJvDEK1s/yLWJdTg87IskZxwK/A54HHgg3lJooaArHvwbtR8GHl8IXfw47IkmAww6DP/4RXntNA4hI+lGCLJJKmz6HKUfB1iJ/Q17Xs8OOSHJGT+A5YCnw3ZBjqYWCZjD6FehyJsy+DubfrC7gssB//RdccQX89rf+xlGRdFEv7ABEcsaqN2D6+ZBXACe+A62H1Gl32XT/gCTXpk1w1FGwciV8/HFb+vQJr3+tOtXQ5zf0JUkzvg+Ft8Hmz2Dkw1CvccLik9Qygz//2dchf/e78K1vwZC6vTWKJIRakEWSzTlYeAe8PQ4adYSTPqhzciwSr1274PzzYdEiPzhDnz5hR1RHefV87xaDfwfLnoGpx/h+xCVj1a/vr802beDUU/21KhI2JcgiybR7E7x/Psz9CXQ5B076CJr2qtMunXNqPZa47NoF554Lr78O994Lxx8fdkQJun7N4LCfwHEv+i4SXxsKxS8kJkAJRYcO/jotK4MTToClS8OOSHKdEmSRZFn9NrwyAJY/51u7jnnK32wkkgKR5Pjll+Fvf4PLLgs7oiTofBqcPBMad4V3z4SZV0PpjrCjklo67DB44w3YscMnyV9/HXZEksuUIIskWuk2mP0jePMEXzM59gPf2qX+iyVFNm+Gs87yyfG99/pBQbJW80P8NzN9b4DFf4XXhsCad8OOSmpp4ECYOhU2boRjjoF588KOSHKVEmSRRHHOtxa/dCh8cRf0uQpO+QTaHhF2ZJJDli71N+RNnQr/+IfvJSDr5TeAob+H46dA2S544zj4+HI/jLtknKFDYdo0/5Z6zDH+g55IqilBFkmEDfNh2qnw3rlQvxWMnQ7D/wr1moQdmeSQt9+GI46AFSt8Pefll4cdUYp1HAunFcKhP4GlD8OLfeDzu3zSLBll8GCYMcP3anHGGfB//wfl5WFHJblECbJIXWxZAu9/B14dDOs+gqF3wcmzod3RYUcmOWTnTvjxj2HMGGjf3icWY8aEHVVI6jWBIb+Dk+dAm+Ew50fwUl9Y+giU7wk7OqmBTp3g3XfhnHPgpz+FE0+EZeqwRFJECbJIbXwzE6ZfAC8dAsXPw2E3wplLoe/1vhsqkRSZMcN/Jf373/sBFz7+GHr3DjuqNNBqoB9974Sp/ludjyb5FuUv7oHS7WFHJ3Fq0gSeegoefBBmzvQ1yg88oNZkST4lyCLxKt0BX/0Lph4Lrx8BK1/1NwadsQQG/6//JyySIkVFcPHFMGIEbNmyryu3Zs3CjizNHHSi/1bnuBehUWeYfS083wVmXw+bPgs7OomDmR9EZN48GDDAlw4NGwbvvBN2ZJLNLJv6Ux02bJibNWtW2GFINinf4++IX/YMfP047NkETQ+GPj+A3pdDQfOwI5QcU1QEf/oT/PWvkJcHP/qR//q5uS7F+KyZDov/Asuf9X/fbY+C7hdCt29Dow5hRycH4Bw8/jjceCMsX+4HFvnJT2DUKHUUJLVjZrOdc8MqLVeCLFLBnq2w+i0o/o8ffGD3eshvBF3PgYMvh/ajwPTli6ROeTlMn+6H5H3uOZ8YX3IJ3HYbdOkSdnQZaucaWPoQFD0GGz/1f9PtjoVOp0DHU6DlAGVcaWz7dvjjH+Guu2DdOhg+HK69Fs4+G5qqu3mpASXIIlXZsxXWfQCrp8Gaab6+2JVCQQvofIZPjDueBPUahx2p5JDycpgzB55+2reYLV8OLVv6btuuuUaJcUJtXABfPwElL8LGoOPdRp2g4zh/w22bkdDiUH0wTkPbt8Ojj8Kdd8KSJb5m+dxzYcIEP3JkY71tywEoQRZxDnashM0LYf0nsCGYNn8BOLB6/q739sdBhxP8PL9+2FFLjigrg88+8zcivfkmTJkCa9dCfj6MGwff+Q6ceaZPAMJiQYtqNv3fqGT7Clj5Oqx8DVa94b9BAl9O1eYIaDUUWvSDlv2heV99cCY9rovycnj/fZ8sP/WUHyynYUOfJI8Z4/sGHzoUGjQILURJU2mVIJvZycCfgHzgfufc7RXWNwAeBQ4HvgHOd84VHWi/SpBzXHkZ7FwNO0pge8m++dYvYcsi2LLYj3IX0bgrtB4KrYZA2yN9LaKGgpYkKy+H4mLf2rVkCXz+uU+K58zxrWEAbdv6pHjcODjlFP9zOkiHRCilnPPvG+s+gm8+gnUfwqYFUd3FGTTtCU16BFP3YOoBTbpCww450Rd6ul0Xu3b57uFeecVPixb55Q0aQP/+0K+fH9a6Xz849FD/bYwS59yVNgmymeUDi4CxQDEwE7jQObcwapsfAAOdc1ea2QXA2c658w+0byXIGcQ5cGW+lKF8j5/Kdvjul8q2x56XboXdG4JpfeXHO9f4fUazev4fVrNvQfNvBfNDoNVgaNAmlJcuma+sDHbv9tOOHb61Kta0cSOsXg2rVu2bli/3/8AjGjXygyIMH75v6tPH1xmnG1NNLvXyoXcH6NfFT4d2gu5t/dQpRkc223fBms2wdjOs3QLrtsDmHfumLTuDefDzjt2wqxR27YGde/Y9jsx3l6b+NccrXRLkilatgg8/9C3M8+fDggV+MJ1oHTpA164+We7QAVq3rjw1ber/Xhs18qUbkcf11LNnRkunBPlI4Bbn3Ljg558BOOd+G7XN68E2H5pZPWAV0M4dINhUJ8gz/vMS+Uv+BICZD82ICtGc/+Y+1rrgcWTd/uujliX4uYbDVfHcSrHHeG70uljPNXOYlZNvpdTL20N+Xqmfon+2Uurl1/5dftvuZmzZ1YrNO1vvN1+/owNrt3b20zY/bdjeHlehN8N4Lvl02ybVx0u3bVJ9POdgzx6fAEfmkWnPnpr1wdqyJRx0kJ86dvT/gPv08X0V9+4NnTunZzIcixLk6jUogK6tfbLctQ20bw7tmkO7ZtC+hZ+3bQbNGkLzRlBQy8Rq527YXQZl5f5aLItMrsLP5VDuKv9c7vb9Hez9zxH1d1Hbdccdd1zwKLhO9rterJp1qbdnD2zbBtu2w66dfrCdyLRnj5/ifW8yg7x8yDPA/M8WLK9qwvadkYr7in2Q/WY1Xp8Jf7pbW57JqMuvSflxq0qQw/jc0xlYHvVzMTCiqm2cc6VmtgloA6yruDMzuwK4AqBbt27JiLdKrqyUgrx9Hc47V+ENwIHD/NztSyUj2zhs3/Mii4N9uKjL3EUt27tZ9HMrLKOK5+5T9TH2e26MY1BxmVWOudzlUVZeQJmrR1l5PUpdAWXl9Sh39Sgt94+jl5eV16PMFbCrtDE7Sxuzq6zx3se7Sxuxc+/PTdi2uyVlroDq7H0jyIMmVVRMxPNmkW7bpPp4uf7aCgqgfv19U1U/N2rku1hr0cLPo6dmzfTVbS7ZtQeWrPZTPBoU+EQ5kjA3awSNCvzyhsG8Qb395w2Dx/Xr+YQsP6/yFGt59LLIB7K97/pRfw9m1ayruE2MdT51DjJwF70sap4GLc0FBi2b+ikWh6/a21MKpcFUHvWhZO8ULHPlwSt3+6bo0xDz54oHrPww5ja1Xp/mykt3hx3CfjL+iwHn3H3AfeBbkFN57BHnnQWclcpDiohIlti1B9bu8eUX2cD9elrYISSM4W+Syg87EAlNGAlyCdA16ucuwbJY2xQHJRYt8DfriYhIyNK11lTCodIbyUZhVL7NBPqYWU8zqw9cALxQYZsXgInB4/OAtw5UfywiIiIikggpb0EOaoqvAV7Hf3vxoHNugZndBsxyzr0APAD808yWAOvxSbSIiIRI7RQSi64LyUah1CA7514BXqmw7KaoxzuBb6c6LhERERGRDOlcSEREREQkNZQgi4iIiIhEUYIsIiIiIhJFCbKIiIiISBQlyCIiIiIiUZQgi4iIiIhEUYIsIiIiIhJFCbKIiIiISBQlyCIiIiIiUZQgi4iIiIhEUYIsIiIiIhJFCbKIiIiISBQlyCIiIiIiUZQgi4iIiIhEUYIsIiIiIhLFnHNhx5AwZrYW+DrFh20LrEvxMTOVzlX8dK7io/MUP52r+Og8xU/nKn46V/EJ4zx1d861q7gwqxLkMJjZLOfcsLDjyAQ6V/HTuYqPzlP8dK7io/MUP52r+OlcxSedzpNKLEREREREoihBFhERERGJogS57u4LO4AMonMVP52r+Og8xU/nKj46T/HTuYqfzlV80uY8qQZZRERERCSKWpBFRERERKIoQRYRERERiaIEOQ5m1trMpprZ4mDeqortXjOzjWb2UoXlD5vZV2Y2N5gGpyTwECTgXPU0s4/NbImZPWlm9VMTeWrV4DxNDLZZbGYTo5ZPM7Mvoq6p9qmLPjXM7OTgNS4xsxtjrG8QXCNLgmumR9S6nwXLvzCzcSkNPMVqe57MrIeZ7Yi6hu5NefApFse5GmVmc8ys1MzOq7Au5t9itqrjuSqLuq5eSF3UqRfHefqRmS00s/lm9qaZdY9ap2tq//XVnavUX1POOU0HmID/A24MHt8I/K6K7cYApwMvVVj+MHBe2K8jQ87VU8AFweN7gavCfk1hnSegNbA0mLcKHrcK1k0DhoX9OpJ4fvKBL4FeQH1gHnBYhW1+ANwbPL4AeDJ4fFiwfQOgZ7Cf/LBfUxqepx5AYdivIc3OVQ9gIPBo9Ht2dX+L2TjV5VwF67aG/RrS6DwdDzQOHl8V9fenayrOcxXWNaUW5PicCTwSPH4EOCvWRs65N4EtKYopXdX6XJmZAScAzxzo+VkgnvM0DpjqnFvvnNsATAVOTk14oTsCWOKcW+qc2w08gT9n0aLP4TPAmOAaOhN4wjm3yzn3FbAk2F82qst5yjUHPFfOuSLn3HygvMJzc+1vsS7nKpfEc57eds5tD378COgSPNY1Ff+5CoUS5Ph0cM6tDB6vAjrUYh+/Cb42uMvMGiQwtnRTl3PVBtjonCsNfi4GOicyuDQSz3nqDCyP+rni+Xgo+Lrpl1mY8Bzote+3TXDNbMJfQ/E8N1vU5TwB9DSzT8zsHTM7NtnBhqwu10UuXVNQ99fb0MxmmdlHZnZWQiNLLzU9T5cBr9byuZmuLucKQrim6qXiIJnAzN4ADoqx6ufRPzjnnJnVtG+8n+GToPr4Pv5+CtxWmzjTQZLPVdZI8nn6jnOuxMyaAc8Cl+C/6hSJ10qgm3PuGzM7HHjezPo55zaHHZhkvO7B+1Mv4C0z+9Q592XYQYXJzC4GhgHHhR1LuqviXKX8mlKCHHDOnVjVOjNbbWYdnXMrzawjsKaG+460FO4ys4eA/1eHUEOXxHP1DdDSzOoFLV1dgJI6hhuaBJynEmB01M9d8LXHOOdKgvkWM/s3/uurbEqQS4CuUT/HuhYi2xSbWT2gBf4aiue52aLW58n5wr5dAM652Wb2JfAtYFbSow5HXa6LKv8Ws1Sd/oai3p+Wmtk0YAi+/jTbxHWezOxEfMPIcc65XVHPHV3hudOSEmV6qMu5CuWaUolFfF4AIneYTgQm1+TJQQIUqbE9CyhMZHBpptbnKviH/TYQuSO6xuc6g8Rznl4HTjKzVuZ7uTgJeN3M6plZWwAzKwDGk33X1Eygj/leTerjby6reOdy9Dk8D3gruIZeAC4w33tDT6APMCNFcadarc+TmbUzs3yAoFWmD/5GoWwVz7mqSsy/xSTFmQ5qfa6Cc9QgeNwWOBpYmLRIw3XA82RmQ4C/A2c456IbQnRNxXmuQrumUn1XYCZO+Hq9N4HFwBtA62D5MOD+qO3eA9YCO/D1NeOC5W8Bn+KTmH8BTcN+TWl8rnrhk5klwNNAg7BfU8jn6XvBuVgCfDdY1gSYDcwHFgB/Igt7aQBOBRbhWwl+Hiy7Df/mCdAwuEaWBNdMr6jn/jx43hfAKWG/lnQ8T8C5wfUzF5gDnB72a0mDczU8eD/ahv82YkHUcyv9LWbzVNtzBRwV/L+bF8wvC/u1hHye3gBWB39nc4EXdE3V7FyFdU1pqGkRERERkSgqsRARERERiaIEWUREREQkihJkEREREZEoSpBFRERERKIoQRYRERERiaIEWUREREQkihJkEREREZEo/x/ndwPSCF2DYwAAAABJRU5ErkJggg==",
      "text/plain": [
       "<Figure size 720x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "extra_sample_arm_1, mu_1, _ = reward_func(chosen_arm=0, batch_trials=900)\n",
    "extra_sample_arm_2, mu_2, _ = reward_func(chosen_arm=1, batch_trials=100)\n",
    "\n",
    "extended_sample_arm_1 = np.concatenate((sample_arm_1, extra_sample_arm_1), axis=0)\n",
    "extended_sample_arm_2 = np.concatenate((sample_arm_2, extra_sample_arm_2), axis=0)\n",
    "\n",
    "plt.rcParams['figure.figsize'] = [10, 6]\n",
    "\n",
    "x_axis = np.arange(-0.15, 0.25, 0.001)\n",
    "pdf_mu_1 = norm.pdf(x_axis, extended_sample_arm_1.mean(), 1 / np.sqrt(len(extended_sample_arm_1)))\n",
    "pdf_mu_2 = norm.pdf(x_axis, extended_sample_arm_2.mean(), 1 / np.sqrt(len(extended_sample_arm_2)))\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "ax.plot(x_axis, pdf_mu_1, label='1000 trials of Arm 1', color='blue')\n",
    "# ax.vlines(mu_1, 0, max(pdf_mu_1), color='blue', linestyles='dotted')\n",
    "ax.hlines(0, extended_sample_arm_1.mean() - 1.96 * 1 / np.sqrt(len(extended_sample_arm_1)), extended_sample_arm_1.mean() + 1.96 * 1 / np.sqrt(len(extended_sample_arm_1)), color='black', lw=4)\n",
    "ax.vlines(extended_sample_arm_1.mean() - 1.96 * 1 / np.sqrt(len(extended_sample_arm_1)), 0-0.2, 0+0.2, color='black', lw=2)\n",
    "ax.vlines(extended_sample_arm_1.mean() + 1.96 * 1 / np.sqrt(len(extended_sample_arm_1)), 0-0.2, 0+0.2, color='black', lw=2)\n",
    "ax.plot(x_axis, pdf_mu_2, label='1000 trials of Arm 2', color='orange')\n",
    "# ax.vlines(mu_2, 0, max(pdf_mu_2), color='orange', linestyles='dotted')\n",
    "ax.hlines(1, extended_sample_arm_2.mean() - 1.96 * 1 / np.sqrt(len(extended_sample_arm_2)), extended_sample_arm_2.mean() + 1.96 * 1 / np.sqrt(len(extended_sample_arm_2)), color='black', lw=4)\n",
    "ax.vlines(extended_sample_arm_2.mean() - 1.96 * 1 / np.sqrt(len(extended_sample_arm_2)), 1-0.2, 1+0.2, color='black', lw=2)\n",
    "ax.vlines(extended_sample_arm_2.mean() + 1.96 * 1 / np.sqrt(len(extended_sample_arm_2)), 1-0.2, 1+0.2, color='black', lw=2)\n",
    "\n",
    "\n",
    "ax.set_title('95% Confidence Interval of Sample Mean', fontsize=20)\n",
    "ax.set_ylabel('Probability Density', fontsize=10)\n",
    "ax.legend(fontsize=10)\n",
    "\n",
    "fig.tight_layout()\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 65,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 720x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "extra_sample_arm_1, mu_1, _ = reward_func(chosen_arm=0, batch_trials=500)\n",
    "extra_sample_arm_2, mu_2, _ = reward_func(chosen_arm=1, batch_trials=500)\n",
    "\n",
    "extended_sample_arm_1 = np.concatenate((sample_arm_1, extra_sample_arm_1), axis=0)\n",
    "extended_sample_arm_2 = np.concatenate((sample_arm_2, extra_sample_arm_2), axis=0)\n",
    "\n",
    "plt.rcParams['figure.figsize'] = [10, 6]\n",
    "\n",
    "x_axis = np.arange(-0.15, 0.25, 0.001)\n",
    "pdf_mu_1 = norm.pdf(x_axis, extended_sample_arm_1.mean(), 1 / np.sqrt(len(extended_sample_arm_1)))\n",
    "pdf_mu_2 = norm.pdf(x_axis, extended_sample_arm_2.mean(), 1 / np.sqrt(len(extended_sample_arm_2)))\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "ax.plot(x_axis, pdf_mu_1, label='1000 trials of Arm 1', color='blue')\n",
    "# ax.vlines(mu_1, 0, max(pdf_mu_1), color='blue', linestyles='dotted')\n",
    "ax.hlines(0, extended_sample_arm_1.mean() - 1.96 * 1 / np.sqrt(len(extended_sample_arm_1)), extended_sample_arm_1.mean() + 1.96 * 1 / np.sqrt(len(extended_sample_arm_1)), color='black', lw=4)\n",
    "ax.vlines(extended_sample_arm_1.mean() - 1.96 * 1 / np.sqrt(len(extended_sample_arm_1)), 0-0.2, 0+0.2, color='black', lw=2)\n",
    "ax.vlines(extended_sample_arm_1.mean() + 1.96 * 1 / np.sqrt(len(extended_sample_arm_1)), 0-0.2, 0+0.2, color='black', lw=2)\n",
    "ax.plot(x_axis, pdf_mu_2, label='1000 trials of Arm 2', color='orange')\n",
    "# ax.vlines(mu_2, 0, max(pdf_mu_2), color='orange', linestyles='dotted')\n",
    "ax.hlines(1, extended_sample_arm_2.mean() - 1.96 * 1 / np.sqrt(len(extended_sample_arm_2)), extended_sample_arm_2.mean() + 1.96 * 1 / np.sqrt(len(extended_sample_arm_2)), color='black', lw=4)\n",
    "ax.vlines(extended_sample_arm_2.mean() - 1.96 * 1 / np.sqrt(len(extended_sample_arm_2)), 1-0.2, 1+0.2, color='black', lw=2)\n",
    "ax.vlines(extended_sample_arm_2.mean() + 1.96 * 1 / np.sqrt(len(extended_sample_arm_2)), 1-0.2, 1+0.2, color='black', lw=2)\n",
    "\n",
    "\n",
    "ax.set_title('95% Confidence Interval of Sample Mean', fontsize=20)\n",
    "ax.set_ylabel('Probability Density', fontsize=10)\n",
    "ax.legend(fontsize=10)\n",
    "\n",
    "fig.tight_layout()\n",
    "\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "interpreter": {
   "hash": "a3a36f77446f1a04093e1c8e00bf1863f5199b36eed9764a3273595b8f43e801"
  },
  "kernelspec": {
   "display_name": "Python 3.9.7 64-bit ('ml': venv)",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.7"
  },
  "orig_nbformat": 2
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> code/notebooks/Real_Case_Analysis.ipynb <==
{
    "cells": [
        {
            "cell_type": "code",
            "execution_count": null,
            "metadata": {},
            "outputs": [],
            "source": [
                "import warnings\n",
                "warnings.filterwarnings('ignore')\n",
                "import os\n",
                "import sys\n",
                "path = os.path.join(os.getcwd(), os.pardir)\n",
                "sys.path.append(path)"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": null,
            "metadata": {},
            "outputs": [],
            "source": [
                "import pandas as pd\n",
                "import numpy as np\n",
                "from scipy.stats import norm, skew\n",
                "from sklearn import metrics\n",
                "import matplotlib.pyplot as plt\n",
                "import pylab as py\n",
                "from BAI import environment, solver, analysis"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": null,
            "metadata": {},
            "outputs": [],
            "source": [
                "plt.rcParams['figure.figsize'] = [10, 6]"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": null,
            "metadata": {},
            "outputs": [],
            "source": [
                "folder_name = 'simulation-K=3-eta=1'\n",
                "df_UNIF = pd.read_csv(\"{}/UNIF.csv\".format(folder_name))\n",
                "df_NBTS = pd.read_csv(\"{}/NBTS.csv\".format(folder_name))\n",
                "df_WBTS = pd.read_csv(\"{}/WBTS.csv\".format(folder_name))\n",
                "df_NBTTTS = pd.read_csv(\"{}/NBTTTS.csv\".format(folder_name))\n",
                "df_WBTTTS = pd.read_csv(\"{}/WBTTTS.csv\".format(folder_name))"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": null,
            "metadata": {},
            "outputs": [],
            "source": [
                "th_null = 5\n",
                "K = 10\n",
                "K_H0 = 3\n",
                "eta = 1\n",
                "batch_size = 500\n",
                "start_idx = 0"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": null,
            "metadata": {},
            "outputs": [],
            "source": [
                "rho = 0.1\n",
                "th = 1 - (rho/K_H0) ** (1/(K_H0-1))\n",
                "print(th)"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": null,
            "metadata": {},
            "outputs": [],
            "source": [
                "df_UNIF.query(\"null_vs_alter == {} and batch_idx == {} and parallel_idx == 5\".format(th_null, start_idx))"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": null,
            "metadata": {},
            "outputs": [],
            "source": [
                "# When NULL is TRUE\n",
                "MAX_optimal_UNIF = df_UNIF.query(\"null_vs_alter >= {} and batch_idx >= {}\".format(th_null, start_idx)).groupby(['parallel_idx','batch_idx']).apply(\n",
                "    lambda x: pd.Series([\n",
                "        np.max(x.optimal_prob_wb)\n",
                "    ])\n",
                ").rename(columns={0:'max_optimal_prob'}).reset_index()\n",
                "MAX_optimal_NBTS = df_NBTS.query(\"null_vs_alter >= {} and batch_idx >= {}\".format(th_null, start_idx)).groupby(['parallel_idx','batch_idx']).apply(\n",
                "    lambda x: pd.Series([\n",
                "        np.max(x.optimal_prob_nb)\n",
                "    ])\n",
                ").rename(columns={0:'max_optimal_prob'}).reset_index()\n",
                "MAX_optimal_WBTS = df_WBTS.query(\"null_vs_alter >= {} and batch_idx >= {}\".format(th_null, start_idx)).groupby(['parallel_idx','batch_idx']).apply(\n",
                "    lambda x: pd.Series([\n",
                "        np.max(x.optimal_prob_wb)\n",
                "    ])\n",
                ").rename(columns={0:'max_optimal_prob'}).reset_index()\n",
                "MAX_optimal_NBTTTS = df_NBTTTS.query(\"null_vs_alter >= {} and batch_idx >= {}\".format(th_null, start_idx)).groupby(['parallel_idx','batch_idx']).apply(\n",
                "    lambda x: pd.Series([\n",
                "        np.max(x.optimal_prob_nb)\n",
                "    ])\n",
                ").rename(columns={0:'max_optimal_prob'}).reset_index()\n",
                "MAX_optimal_WBTTTS = df_WBTTTS.query(\"null_vs_alter >= {} and batch_idx >= {}\".format(th_null, start_idx)).groupby(['parallel_idx','batch_idx']).apply(\n",
                "    lambda x: pd.Series([\n",
                "        np.max(x.optimal_prob_wb)\n",
                "    ])\n",
                ").rename(columns={0:'max_optimal_prob'}).reset_index()\n",
                "\n",
                "# FPR\n",
                "FPR_UNIF = MAX_optimal_UNIF.groupby(['batch_idx']).apply(\n",
                "    lambda x: pd.Series([\n",
                "        np.mean(x.max_optimal_prob > th)\n",
                "    ])\n",
                ").rename(columns={0:'FPR'}).reset_index()\n",
                "FPR_NBTS = MAX_optimal_NBTS.groupby(['batch_idx']).apply(\n",
                "    lambda x: pd.Series([\n",
                "        np.mean(x.max_optimal_prob > th)\n",
                "    ])\n",
                ").rename(columns={0:'FPR'}).reset_index()\n",
                "FPR_WBTS = MAX_optimal_WBTS.groupby(['batch_idx']).apply(\n",
                "    lambda x: pd.Series([\n",
                "        np.mean(x.max_optimal_prob > th)\n",
                "    ])\n",
                ").rename(columns={0:'FPR'}).reset_index()\n",
                "FPR_NBTTTS = MAX_optimal_NBTTTS.groupby(['batch_idx']).apply(\n",
                "    lambda x: pd.Series([\n",
                "        np.mean(x.max_optimal_prob > th)\n",
                "    ])\n",
                ").rename(columns={0:'FPR'}).reset_index()\n",
                "FPR_WBTTTS = MAX_optimal_WBTTTS.groupby(['batch_idx']).apply(\n",
                "    lambda x: pd.Series([\n",
                "        np.mean(x.max_optimal_prob > th)\n",
                "    ])\n",
                ").rename(columns={0:'FPR'}).reset_index()"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": null,
            "metadata": {},
            "outputs": [],
            "source": [
                "# When Alternative is TRUE\n",
                "# Power and Regret\n",
                "analysis_UNIF = df_UNIF.query(\"null_vs_alter < {} and arm_idx==0 and batch_idx >= {}\".format(th_null, start_idx)).groupby(['batch_idx']).apply(\n",
                "    lambda x: pd.Series([\n",
                "        np.mean(x.optimal_prob_nb >= th),\n",
                "        np.mean(1 - x.proportion_trials),\n",
                "        np.std(1 - x.proportion_trials)\n",
                "    ])\n",
                ").rename(columns={0:'recall', 1:'avg_regret', 2:'std_regret'}).reset_index()\n",
                "analysis_NBTS = df_NBTS.query(\"null_vs_alter < {} and arm_idx==0 and batch_idx >= {}\".format(th_null, start_idx)).groupby(['batch_idx']).apply(\n",
                "    lambda x: pd.Series([\n",
                "        np.mean(x.optimal_prob_nb >= th),\n",
                "        np.mean(1 - x.proportion_trials),\n",
                "        np.std(1 - x.proportion_trials)\n",
                "    ])\n",
                ").rename(columns={0:'recall', 1:'avg_regret', 2:'std_regret'}).reset_index()\n",
                "analysis_WBTS = df_WBTS.query(\"null_vs_alter < {} and arm_idx==0 and batch_idx >= {}\".format(th_null, start_idx)).groupby(['batch_idx']).apply(\n",
                "    lambda x: pd.Series([\n",
                "        np.mean(x.optimal_prob_wb >= th),\n",
                "        np.mean(1 - x.proportion_trials),\n",
                "        np.std(1 - x.proportion_trials)\n",
                "    ])\n",
                ").rename(columns={0:'recall', 1:'avg_regret', 2:'std_regret'}).reset_index()\n",
                "analysis_NBTTTS = df_NBTTTS.query(\"null_vs_alter < {} and arm_idx==0 and batch_idx >= {}\".format(th_null, start_idx)).groupby(['batch_idx']).apply(\n",
                "    lambda x: pd.Series([\n",
                "        np.mean(x.optimal_prob_nb >= th),\n",
                "        np.mean(1 - x.proportion_trials),\n",
                "        np.std(1 - x.proportion_trials)\n",
                "    ])\n",
                ").rename(columns={0:'recall', 1:'avg_regret', 2:'std_regret'}).reset_index()\n",
                "analysis_WBTTTS = df_WBTTTS.query(\"null_vs_alter < {} and arm_idx==0 and batch_idx >= {}\".format(th_null, start_idx)).groupby(['batch_idx']).apply(\n",
                "    lambda x: pd.Series([\n",
                "        np.mean(x.optimal_prob_wb >= th),\n",
                "        np.mean(1 - x.proportion_trials),\n",
                "        np.std(1 - x.proportion_trials)\n",
                "    ])\n",
                ").rename(columns={0:'recall', 1:'avg_regret', 2:'std_regret'}).reset_index()\n",
                "# Precision Under H1\n",
                "precision_h1_UNIF = df_UNIF.query(\"null_vs_alter < {} and optimal_prob_nb > {} and batch_idx >= {}\".format(th_null, th, start_idx)).groupby(['batch_idx']).apply(\n",
                "    lambda x: pd.Series([\n",
                "        np.mean(x.arm_idx == 0)\n",
                "    ])\n",
                ").rename(columns={0:'precision'}).reset_index()\n",
                "precision_h1_NBTS = df_NBTS.query(\"null_vs_alter < {} and optimal_prob_nb > {} and batch_idx >= {}\".format(th_null, th, start_idx)).groupby(['batch_idx']).apply(\n",
                "    lambda x: pd.Series([\n",
                "        np.mean(x.arm_idx == 0)\n",
                "    ])\n",
                ").rename(columns={0:'precision'}).reset_index()\n",
                "precision_h1_WBTS = df_WBTS.query(\"null_vs_alter < {} and optimal_prob_wb > {} and batch_idx >= {}\".format(th_null, th, start_idx)).groupby(['batch_idx']).apply(\n",
                "    lambda x: pd.Series([\n",
                "        np.mean(x.arm_idx == 0)\n",
                "    ])\n",
                ").rename(columns={0:'precision'}).reset_index()\n",
                "precision_h1_NBTTTS = df_NBTTTS.query(\"null_vs_alter < {} and optimal_prob_nb > {} and batch_idx >= {}\".format(th_null, th, start_idx)).groupby(['batch_idx']).apply(\n",
                "    lambda x: pd.Series([\n",
                "        np.mean(x.arm_idx == 0)\n",
                "    ])\n",
                ").rename(columns={0:'precision'}).reset_index()\n",
                "precision_h1_WBTTTS = df_WBTTTS.query(\"null_vs_alter < {} and optimal_prob_wb > {} and batch_idx >= {}\".format(th_null, th, start_idx)).groupby(['batch_idx']).apply(\n",
                "    lambda x: pd.Series([\n",
                "        np.mean(x.arm_idx == 0)\n",
                "    ])\n",
                ").rename(columns={0:'precision'}).reset_index()"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": null,
            "metadata": {},
            "outputs": [],
            "source": [
                "# When NULL and Alternative are mixed\n",
                "# Precision Under H1+H0\n",
                "precision_UNIF = df_UNIF.query(\"optimal_prob_nb > {} and batch_idx >= {}\".format(th, start_idx)).groupby(['batch_idx']).apply(\n",
                "    lambda x: pd.Series([\n",
                "        np.mean((x.arm_idx == 0) * (x.null_vs_alter < th_null))\n",
                "    ])\n",
                ").rename(columns={0:'precision'}).reset_index()\n",
                "precision_NBTS = df_NBTS.query(\"optimal_prob_nb > {} and batch_idx >= {}\".format(th, start_idx)).groupby(['batch_idx']).apply(\n",
                "    lambda x: pd.Series([\n",
                "        np.mean((x.arm_idx == 0) * (x.null_vs_alter < th_null))\n",
                "    ])\n",
                ").rename(columns={0:'precision'}).reset_index()\n",
                "precision_WBTS = df_WBTS.query(\"optimal_prob_wb > {} and batch_idx >= {}\".format(th, start_idx)).groupby(['batch_idx']).apply(\n",
                "    lambda x: pd.Series([\n",
                "        np.mean((x.arm_idx == 0) * (x.null_vs_alter < th_null))\n",
                "    ])\n",
                ").rename(columns={0:'precision'}).reset_index()\n",
                "precision_NBTTTS = df_NBTTTS.query(\"optimal_prob_nb > {} and batch_idx >= {}\".format(th, start_idx)).groupby(['batch_idx']).apply(\n",
                "    lambda x: pd.Series([\n",
                "        np.mean((x.arm_idx == 0) * (x.null_vs_alter < th_null))\n",
                "    ])\n",
                ").rename(columns={0:'precision'}).reset_index()\n",
                "precision_WBTTTS = df_WBTTTS.query(\"optimal_prob_wb > {} and batch_idx >= {}\".format(th, start_idx)).groupby(['batch_idx']).apply(\n",
                "    lambda x: pd.Series([\n",
                "        np.mean((x.arm_idx == 0) * (x.null_vs_alter < th_null))\n",
                "    ])\n",
                ").rename(columns={0:'precision'}).reset_index()"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# regret"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": null,
            "metadata": {},
            "outputs": [],
            "source": [
                "plt.rcParams['figure.figsize'] = [10, 6]\n",
                "\n",
                "x_axis = (analysis_UNIF.batch_idx.values + 1) * batch_size\n",
                "value_UNIF = analysis_UNIF.avg_regret.values\n",
                "value_UNIF_std = analysis_UNIF.std_regret.values\n",
                "value_NBTS = analysis_NBTS.avg_regret.values\n",
                "value_NBTS_std = analysis_NBTS.std_regret.values\n",
                "value_WBTS = analysis_WBTS.avg_regret.values\n",
                "value_WBTS_std = analysis_WBTS.std_regret.values\n",
                "value_NBTTTS = analysis_NBTTTS.avg_regret.values\n",
                "value_NBTTTS_std = analysis_NBTTTS.std_regret.values\n",
                "value_WBTTTS = analysis_WBTTTS.avg_regret.values\n",
                "value_WBTTTS_std = analysis_WBTTTS.std_regret.values\n",
                "\n",
                "fig, ax = plt.subplots()\n",
                "ax.plot(x_axis, value_UNIF, label='Uniform Sampling', color='black')\n",
                "ax.fill_between(x_axis,value_UNIF - value_UNIF_std, value_UNIF + value_UNIF_std, alpha=.1)\n",
                "ax.plot(x_axis, value_NBTS, label='NB-TS', color='green')\n",
                "ax.fill_between(x_axis,value_NBTS - value_NBTS_std, value_NBTS + value_NBTS_std, alpha=.1)\n",
                "ax.plot(x_axis, value_WBTS, label='WB-TS', color='red')\n",
                "ax.fill_between(x_axis,value_WBTS - value_WBTS_std, value_WBTS + value_WBTS_std, alpha=.1)\n",
                "ax.plot(x_axis, value_NBTTTS, label='NB-TTTS', color='orange')\n",
                "ax.fill_between(x_axis,value_NBTTTS - value_NBTTTS_std, value_NBTTTS + value_NBTTTS_std, alpha=.1)\n",
                "ax.plot(x_axis, value_WBTTTS, label='WB-TTTS', color='blue')\n",
                "ax.fill_between(x_axis,value_WBTTTS - value_WBTTTS_std, value_WBTTTS + value_WBTTTS_std, alpha=.1)\n",
                "\n",
                "ax.set_title('Cumulative Regret Trials on Inferior Arms', fontsize=20)\n",
                "ax.set_xlabel('# of Samples', fontsize=15)\n",
                "ax.set_ylabel('Regret Trials Proportion', fontsize=15)\n",
                "ax.legend(fontsize=10, loc='lower left')\n",
                "\n",
                "fig.tight_layout()\n",
                "\n",
                "plt.show()"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": null,
            "metadata": {},
            "outputs": [],
            "source": [
                "# \n",
                "pd.DataFrame({\n",
                "    'sample_size': (FPR_UNIF.batch_idx.values + 1) * batch_size,\n",
                "    'regret_UNIF': analysis_UNIF.avg_regret.values,\n",
                "    'regret_NBTS': analysis_NBTS.avg_regret.values,\n",
                "    'regret_WBTS': analysis_WBTS.avg_regret.values,\n",
                "    'regret_NBTTTS': analysis_NBTTTS.avg_regret.values,\n",
                "    'regret_WBTTTS': analysis_WBTTTS.avg_regret.values\n",
                "})"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# False Positive Rate"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": null,
            "metadata": {},
            "outputs": [],
            "source": [
                "pd.DataFrame({\n",
                "    'sample_size': (FPR_UNIF.batch_idx.values + 1) * batch_size,\n",
                "    'FPR_UNIF': FPR_UNIF.FPR.values,\n",
                "    'FPR_NBTS': FPR_NBTS.FPR.values,\n",
                "    'FPR_WBTS': FPR_WBTS.FPR.values,\n",
                "    'FPR_NBTTTS': FPR_NBTTTS.FPR.values,\n",
                "    'FPR_WBTTTS': FPR_WBTTTS.FPR.values\n",
                "})"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": null,
            "metadata": {},
            "outputs": [],
            "source": [
                "# Precision When Alternative is TRUE\n",
                "pd.DataFrame({\n",
                "    'sample_size': (FPR_UNIF.batch_idx.values + 1) * batch_size,\n",
                "    'precision_h1_UNIF': precision_h1_UNIF.precision.values,\n",
                "    'precision_h1_NBTS': precision_h1_NBTS.precision.values,\n",
                "    'precision_h1_WBTS': precision_h1_WBTS.precision.values,\n",
                "    'precision_h1_NBTTTS': precision_h1_NBTTTS.precision.values,\n",
                "    'precision_h1_WBTTTS': precision_h1_WBTTTS.precision.values\n",
                "})"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# Recall + Precision"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": null,
            "metadata": {},
            "outputs": [],
            "source": [
                "pd.DataFrame({\n",
                "    'sample_size': (FPR_UNIF.batch_idx.values + 1) * batch_size,\n",
                "    'recall_UNIF': analysis_UNIF.recall.values,\n",
                "    'recall_NBTS': analysis_NBTS.recall.values,\n",
                "    'recall_WBTS': analysis_WBTS.recall.values,\n",
                "    'recall_NBTTTS': analysis_NBTTTS.recall.values,\n",
                "    'recall_WBTTTS': analysis_WBTTTS.recall.values\n",
                "})"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": null,
            "metadata": {},
            "outputs": [],
            "source": [
                "pd.DataFrame({\n",
                "    'sample_size': (FPR_UNIF.batch_idx.values + 1) * batch_size,\n",
                "    'precision_UNIF': precision_UNIF.precision.values,\n",
                "    'precision_NBTS': precision_NBTS.precision.values,\n",
                "    'precision_WBTS': precision_WBTS.precision.values,\n",
                "    'precision_NBTTTS': precision_NBTTTS.precision.values,\n",
                "    'precision_WBTTTS': precision_WBTTTS.precision.values\n",
                "})"
            ]
        }
    ],
    "metadata": {
        "interpreter": {
            "hash": "a3a36f77446f1a04093e1c8e00bf1863f5199b36eed9764a3273595b8f43e801"
        },
        "kernelspec": {
            "display_name": "Python 3.9.7 64-bit ('ml': venv)",
            "name": "python3"
        },
        "language_info": {
            "codemirror_mode": {
                "name": "ipython",
                "version": 3
            },
            "file_extension": ".py",
            "mimetype": "text/x-python",
            "name": "python",
            "nbconvert_exporter": "python",
            "pygments_lexer": "ipython3",
            "version": "3.9.16"
        },
        "orig_nbformat": 4
    },
    "nbformat": 4,
    "nbformat_minor": 2
}


==> code/notebooks/Sensitivity_of_Phi.ipynb <==
{
    "cells": [
        {
            "cell_type": "code",
            "execution_count": 21,
            "metadata": {},
            "outputs": [],
            "source": [
                "import warnings\n",
                "warnings.filterwarnings('ignore')\n",
                "import os\n",
                "import sys\n",
                "path = os.path.join(os.getcwd(), os.pardir)\n",
                "sys.path.append(path)"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 22,
            "metadata": {},
            "outputs": [],
            "source": [
                "import pandas as pd\n",
                "import numpy as np\n",
                "from scipy.stats import norm, skew\n",
                "from sklearn import metrics\n",
                "import matplotlib.pyplot as plt\n",
                "import pylab as py\n",
                "from BAI import environment, solver, analysis"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 23,
            "metadata": {},
            "outputs": [],
            "source": [
                "plt.rcParams['figure.figsize'] = [10, 6]"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# Two Batch Simulation"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 24,
            "metadata": {},
            "outputs": [],
            "source": [
                "K = 3\n",
                "n_parallels = 100000\n",
                "n_batches = 2\n",
                "batch_func = environment.func_poisson_batch(1000)\n",
                "best_mu = 0.01\n",
                "reward_func = environment.func_gaussian_reward([best_mu, 0.0, 0.0], [1, 1, 1])\n",
                "bandit = environment.Bandit(K=K, reward_func=reward_func, batch_func=batch_func)"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# WB-TS-Phi-A"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 25,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    SS_phi = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    optimal_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        sampling_probs = [optimal_probs[i] / np.sum(optimal_probs) for i in range(K)]\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        batch_size = batch_feedback['batch_size']\n",
                "        for arm_idx in range(K):\n",
                "            batch_rewards = batch_feedback['rewards'][arm_idx]\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            phi = 1\n",
                "            SS_phi[arm_idx] += phi ** 2\n",
                "            numerator[arm_idx] += phi * np.sqrt(batch_trials) * (batch_rewards / batch_trials)\n",
                "            denominator[arm_idx] += phi * np.sqrt(batch_trials)\n",
                "        mc_sampling = np.array([np.random.normal(numerator[i]/denominator[i], np.sqrt(1 * SS_phi[i]/denominator[i]**2), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                numerator[arm_idx]/denominator[arm_idx],\n",
                "                denominator[arm_idx]**2 / SS_phi[arm_idx],\n",
                "                optimal_probs[arm_idx],\n",
                "                posterior_delta[arm_idx]\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "# convert tracking_history to dataframe\n",
                "df_WBTS_A = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu', 'tau', 'optimal_prob', 'posterior_delta'\n",
                "])"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# WB-TS-Phi-B"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 26,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    SS_phi = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    optimal_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        sampling_probs = [optimal_probs[i] / np.sum(optimal_probs) for i in range(K)]\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        batch_size = batch_feedback['batch_size']\n",
                "        for arm_idx in range(K):\n",
                "            batch_rewards = batch_feedback['rewards'][arm_idx]\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            phi = np.sqrt(batch_size)\n",
                "            SS_phi[arm_idx] += phi ** 2\n",
                "            numerator[arm_idx] += phi * np.sqrt(batch_trials) * (batch_rewards / batch_trials)\n",
                "            denominator[arm_idx] += phi * np.sqrt(batch_trials)\n",
                "        mc_sampling = np.array([np.random.normal(numerator[i]/denominator[i], np.sqrt(1 * SS_phi[i]/denominator[i]**2), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                numerator[arm_idx]/denominator[arm_idx],\n",
                "                denominator[arm_idx]**2 / SS_phi[arm_idx],\n",
                "                optimal_probs[arm_idx],\n",
                "                posterior_delta[arm_idx]\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "# convert tracking_history to dataframe\n",
                "df_WBTS_B = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu', 'tau', 'optimal_prob', 'posterior_delta'\n",
                "])"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 27,
            "metadata": {},
            "outputs": [
                {
                    "name": "stdout",
                    "output_type": "stream",
                    "text": [
                        "0.0415025317973709 0.010085139139375312 0.04146883405815654 0.010125570822208472\n"
                    ]
                }
            ],
            "source": [
                "mus_A = df_WBTS_A.query(\"batch_idx == 1 and arm_idx == 0\").mu - best_mu\n",
                "taus_A = df_WBTS_A.query(\"batch_idx == 1 and arm_idx == 0\").tau\n",
                "mus_B = df_WBTS_B.query(\"batch_idx == 1 and arm_idx == 0\").mu - best_mu\n",
                "taus_B = df_WBTS_B.query(\"batch_idx == 1 and arm_idx == 0\").tau\n",
                "\n",
                "print(\n",
                "    np.mean(1/np.sqrt(taus_A)),\n",
                "    np.std(1/np.sqrt(taus_A)), \n",
                "    np.mean(1/np.sqrt(taus_B)),\n",
                "    np.std(1/np.sqrt(taus_B))\n",
                ")\n"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 28,
            "metadata": {},
            "outputs": [
                {
                    "name": "stdout",
                    "output_type": "stream",
                    "text": [
                        "0.04371112358373282 0.01083431008014122 0.043767303687975434 0.010845785456463274\n"
                    ]
                }
            ],
            "source": [
                "mus_A = df_WBTS_A.query(\"batch_idx == 1 and arm_idx == 1\").mu\n",
                "taus_A = df_WBTS_A.query(\"batch_idx == 1 and arm_idx == 1\").tau\n",
                "mus_B = df_WBTS_B.query(\"batch_idx == 1 and arm_idx == 1\").mu\n",
                "taus_B = df_WBTS_B.query(\"batch_idx == 1 and arm_idx == 1\").tau\n",
                "\n",
                "print(\n",
                "    np.mean(1/np.sqrt(taus_A)),\n",
                "    np.std(1/np.sqrt(taus_A)), \n",
                "    np.mean(1/np.sqrt(taus_B)),\n",
                "    np.std(1/np.sqrt(taus_B))\n",
                ")"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# WB-TTTS-Phi-A"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 29,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    SS_phi = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    optimal_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        optimal_odds = [optimal_probs[i] / (1 - optimal_probs[i]) if optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        sampling_probs = [optimal_probs[i] * 0.5 * (1 + np.sum(optimal_odds) - optimal_odds[i]) for i in range(K)]\n",
                "        sampling_probs = [sampling_probs[i] / np.sum(sampling_probs) for i in range(K)]\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        batch_size = batch_feedback['batch_size']\n",
                "        for arm_idx in range(K):\n",
                "            batch_rewards = batch_feedback['rewards'][arm_idx]\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            phi = np.sqrt(batch_size)\n",
                "            SS_phi[arm_idx] += phi ** 2\n",
                "            numerator[arm_idx] += phi * np.sqrt(batch_trials) * (batch_rewards / batch_trials)\n",
                "            denominator[arm_idx] += phi * np.sqrt(batch_trials)\n",
                "        mc_sampling = np.array([np.random.normal(numerator[i]/denominator[i], np.sqrt(1 * SS_phi[i]/denominator[i]**2), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                numerator[arm_idx]/denominator[arm_idx],\n",
                "                denominator[arm_idx]**2 / SS_phi[arm_idx],\n",
                "                optimal_probs[arm_idx],\n",
                "                posterior_delta[arm_idx]\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "# convert tracking_history to dataframe\n",
                "df_WBTTTS_A = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu', 'tau', 'optimal_prob', 'posterior_delta'\n",
                "])"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# WB-TTTS-Phi-B"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 30,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    SS_phi = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    optimal_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        optimal_odds = [optimal_probs[i] / (1 - optimal_probs[i]) if optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        sampling_probs = [optimal_probs[i] * 0.5 * (1 + np.sum(optimal_odds) - optimal_odds[i]) for i in range(K)]\n",
                "        sampling_probs = [sampling_probs[i] / np.sum(sampling_probs) for i in range(K)]\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        batch_size = batch_feedback['batch_size']\n",
                "        for arm_idx in range(K):\n",
                "            batch_rewards = batch_feedback['rewards'][arm_idx]\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            phi = np.sqrt(batch_size)\n",
                "            SS_phi[arm_idx] += phi ** 2\n",
                "            numerator[arm_idx] += phi * np.sqrt(batch_trials) * (batch_rewards / batch_trials)\n",
                "            denominator[arm_idx] += phi * np.sqrt(batch_trials)\n",
                "        mc_sampling = np.array([np.random.normal(numerator[i]/denominator[i], np.sqrt(1 * SS_phi[i]/denominator[i]**2), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                numerator[arm_idx]/denominator[arm_idx],\n",
                "                denominator[arm_idx]**2 / SS_phi[arm_idx],\n",
                "                optimal_probs[arm_idx],\n",
                "                posterior_delta[arm_idx]\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "# convert tracking_history to dataframe\n",
                "df_WBTTTS_B = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu', 'tau', 'optimal_prob', 'posterior_delta'\n",
                "])"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 31,
            "metadata": {},
            "outputs": [
                {
                    "name": "stdout",
                    "output_type": "stream",
                    "text": [
                        "0.03969392775674247 0.006744962192385204 0.03969416430693356 0.00672812911548662\n"
                    ]
                }
            ],
            "source": [
                "mus_A = df_WBTTTS_A.query(\"batch_idx == 1 and arm_idx == 0\").mu - best_mu\n",
                "taus_A = df_WBTTTS_A.query(\"batch_idx == 1 and arm_idx == 0\").tau\n",
                "mus_B = df_WBTTTS_B.query(\"batch_idx == 1 and arm_idx == 0\").mu - best_mu\n",
                "taus_B = df_WBTTTS_B.query(\"batch_idx == 1 and arm_idx == 0\").tau\n",
                "\n",
                "print(\n",
                "    np.mean(1/np.sqrt(taus_A)),\n",
                "    np.std(1/np.sqrt(taus_A)), \n",
                "    np.mean(1/np.sqrt(taus_B)),\n",
                "    np.std(1/np.sqrt(taus_B))\n",
                ")\n"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 32,
            "metadata": {},
            "outputs": [
                {
                    "name": "stdout",
                    "output_type": "stream",
                    "text": [
                        "0.04102840727213576 0.007773828951716675 0.04098685157801637 0.007747217521924362\n"
                    ]
                }
            ],
            "source": [
                "mus_A = df_WBTTTS_A.query(\"batch_idx == 1 and arm_idx == 1\").mu - best_mu\n",
                "taus_A = df_WBTTTS_A.query(\"batch_idx == 1 and arm_idx == 1\").tau\n",
                "mus_B = df_WBTTTS_B.query(\"batch_idx == 1 and arm_idx == 1\").mu - best_mu\n",
                "taus_B = df_WBTTTS_B.query(\"batch_idx == 1 and arm_idx == 1\").tau\n",
                "\n",
                "print(\n",
                "    np.mean(1/np.sqrt(taus_A)),\n",
                "    np.std(1/np.sqrt(taus_A)), \n",
                "    np.mean(1/np.sqrt(taus_B)),\n",
                "    np.std(1/np.sqrt(taus_B))\n",
                ")\n"
            ]
        }
    ],
    "metadata": {
        "interpreter": {
            "hash": "a3a36f77446f1a04093e1c8e00bf1863f5199b36eed9764a3273595b8f43e801"
        },
        "kernelspec": {
            "display_name": "Python 3.9.7 64-bit ('ml': venv)",
            "name": "python3"
        },
        "language_info": {
            "codemirror_mode": {
                "name": "ipython",
                "version": 3
            },
            "file_extension": ".py",
            "mimetype": "text/x-python",
            "name": "python",
            "nbconvert_exporter": "python",
            "pygments_lexer": "ipython3",
            "version": "3.9.7"
        },
        "orig_nbformat": 4
    },
    "nbformat": 4,
    "nbformat_minor": 2
}


==> code/notebooks/UNIF_K=10_K_=2_eta=1.ipynb <==
{
    "cells": [
        {
            "cell_type": "code",
            "execution_count": 1,
            "metadata": {},
            "outputs": [],
            "source": [
                "import warnings\n",
                "warnings.filterwarnings('ignore')\n",
                "import os\n",
                "import sys\n",
                "path = os.path.join(os.getcwd(), os.pardir)\n",
                "sys.path.append(path)"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 2,
            "metadata": {},
            "outputs": [],
            "source": [
                "import pandas as pd\n",
                "import numpy as np\n",
                "from scipy.stats import norm, skew, lomax\n",
                "from sklearn import metrics\n",
                "import matplotlib.pyplot as plt\n",
                "import pylab as py\n",
                "from BAI import environment, solver, analysis"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# Simulation Setup"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 4,
            "metadata": {},
            "outputs": [],
            "source": [
                "saved_folder=\"K\\=10_K\\'\\=2_eta\\=1\"\n",
                "np.random.seed(1)\n",
                "K = 10\n",
                "K_H0 = 2\n",
                "gamma = 0.01 * K\n",
                "n_bandits = 10\n",
                "n_parallels = 100000\n",
                "n_batches = 20\n",
                "batch_func = environment.func_constant_batch(500)\n",
                "variance = [1 for i in range(K)]\n",
                "lst_bandit_alter = []\n",
                "lst_bandit_null = []\n",
                "lst_thetas_alter = []\n",
                "lst_thetas_null = []\n",
                "for _ in range(n_bandits//2):\n",
                "    # H1 is True - Low Signal\n",
                "    thetas = np.sort(np.random.normal(0, 0.5, K))[::-1]\n",
                "    reward_func_alter = environment.func_gaussian_reward(thetas, variance)\n",
                "    bandit_alter = environment.Bandit(K=K, reward_func=reward_func_alter, batch_func=batch_func)\n",
                "    lst_bandit_alter.append(bandit_alter)\n",
                "    lst_thetas_alter.append(thetas)\n",
                "    # H0 is True - Low Signal\n",
                "    thetas = np.sort(np.random.normal(0, 0.5, K-K_H0+1))[::-1]\n",
                "    best_mu = max(thetas)\n",
                "    for _ in range(K_H0-1):\n",
                "        thetas = np.insert(thetas, 1, best_mu)\n",
                "    reward_func_null = environment.func_gaussian_reward(thetas, variance)\n",
                "    bandit_null = environment.Bandit(K=K, reward_func=reward_func_null, batch_func=batch_func)\n",
                "    lst_bandit_null.append(bandit_null)\n",
                "    lst_thetas_null.append(thetas)"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 4,
            "metadata": {},
            "outputs": [
                {
                    "name": "stdout",
                    "output_type": "stream",
                    "text": [
                        "H0\n",
                        "[ 0.73105397  0.73105397  0.56688472  0.02110687 -0.0862141  -0.1612086\n",
                        " -0.19202718 -0.43892921 -0.54994563 -1.03007035]\n",
                        "[ 0.26517773  0.26517773  0.11720785 -0.0063323  -0.19837676 -0.33562307\n",
                        " -0.34358635 -0.34583038 -0.42260282 -0.55865517]\n",
                        "[ 0.41949171  0.41949171  0.30860155  0.2933116   0.15008516  0.06007948\n",
                        " -0.10444712 -0.17467136 -0.17612492 -0.5712591 ]\n",
                        "[ 1.0927877   1.0927877   0.75990841  0.43808446  0.15781747  0.08001853\n",
                        " -0.25223293 -0.69824817 -0.7220569  -1.01110061]\n",
                        "[ 0.59945894  0.59945894  0.56474195  0.21174718  0.18878189  0.09257821\n",
                        "  0.06091064 -0.18764248 -0.3193652  -0.33533114]\n",
                        "H1\n",
                        "[ 0.87240588  0.81217268  0.43270381  0.15951955 -0.12468519 -0.26408588\n",
                        " -0.30587821 -0.38060345 -0.53648431 -1.15076935]\n",
                        "[ 0.57236185  0.45079536  0.45042797  0.29140761  0.25124717 -0.06144511\n",
                        " -0.13394404 -0.34186393 -0.46788472 -0.55030959]\n",
                        "[ 1.05012757  0.8462273   0.82990109  0.37102208  0.09545774  0.02540388\n",
                        " -0.09591778 -0.31849782 -0.37357915 -0.44381448]\n",
                        "[ 0.62643408  0.56581469  0.46555104  0.44257058  0.25646491  0.24425907\n",
                        "  0.14279366 -0.03778586 -0.14904642 -0.37719897]\n",
                        "[ 0.41398732  0.38100559  0.20502582  0.11504737  0.09914986  0.0932807\n",
                        "  0.05950432 -0.10037903 -0.11116407 -0.15310201]\n"
                    ]
                }
            ],
            "source": [
                "print(\"H0\")\n",
                "for each in lst_thetas_null:\n",
                "    print(each)\n",
                "print(\"H1\")\n",
                "for each in lst_thetas_alter:\n",
                "    print(each)"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 5,
            "metadata": {},
            "outputs": [],
            "source": [
                "eta = 1"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# UNIF"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 6,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    bandit_choice = parallel_idx % n_bandits\n",
                "    null_vs_alter = bandit_choice\n",
                "    if bandit_choice >= n_bandits//2:\n",
                "        bandit = lst_bandit_null[bandit_choice - n_bandits//2]\n",
                "    elif bandit_choice < n_bandits//2:\n",
                "        bandit = lst_bandit_alter[bandit_choice]\n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        # optimal_odds = [wb_optimal_probs[i] / (1 - wb_optimal_probs[i]) if wb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        # sampling_probs = [wb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        # sampling_probs = [nb_optimal_probs[i] / np.sum(nb_optimal_probs) for i in range(K)]\n",
                "        # sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_UNIF = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])\n",
                "df_UNIF.to_csv(f\"{saved_folder}/UNIF.csv\", index=False)\n",
                "del df_UNIF"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# NB-TS"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 7,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    bandit_choice = parallel_idx % n_bandits\n",
                "    null_vs_alter = bandit_choice\n",
                "    if bandit_choice >= n_bandits//2:\n",
                "        bandit = lst_bandit_null[bandit_choice - n_bandits//2]\n",
                "    elif bandit_choice < n_bandits//2:\n",
                "        bandit = lst_bandit_alter[bandit_choice]\n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        # optimal_odds = [wb_optimal_probs[i] / (1 - wb_optimal_probs[i]) if wb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        # sampling_probs = [wb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        sampling_probs = [nb_optimal_probs[i] / np.sum(nb_optimal_probs) for i in range(K)]\n",
                "        sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_NBTS = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])\n",
                "df_NBTS.to_csv(f\"{saved_folder}/NBTS.csv\", index=False)\n",
                "del df_NBTS"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# WB-TS"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 8,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    bandit_choice = parallel_idx % n_bandits\n",
                "    null_vs_alter = bandit_choice\n",
                "    if bandit_choice >= n_bandits//2:\n",
                "        bandit = lst_bandit_null[bandit_choice - n_bandits//2]\n",
                "    elif bandit_choice < n_bandits//2:\n",
                "        bandit = lst_bandit_alter[bandit_choice]\n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        # optimal_odds = [wb_optimal_probs[i] / (1 - wb_optimal_probs[i]) if wb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        # sampling_probs = [wb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        sampling_probs = [wb_optimal_probs[i] / np.sum(wb_optimal_probs) for i in range(K)]\n",
                "        sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_WBTS = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])\n",
                "df_WBTS.to_csv(f\"{saved_folder}/WBTS.csv\", index=False)\n",
                "del df_WBTS"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# NB-TTTS"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 9,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    bandit_choice = parallel_idx % n_bandits\n",
                "    null_vs_alter = bandit_choice\n",
                "    if bandit_choice >= n_bandits//2:\n",
                "        bandit = lst_bandit_null[bandit_choice - n_bandits//2]\n",
                "    elif bandit_choice < n_bandits//2:\n",
                "        bandit = lst_bandit_alter[bandit_choice]\n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        optimal_odds = [nb_optimal_probs[i] / (1 - nb_optimal_probs[i]) if nb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        sampling_probs = [nb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        sampling_probs = [sampling_probs[i] / np.sum(sampling_probs) for i in range(K)]\n",
                "        sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_NBTTTS = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])\n",
                "df_NBTTTS.to_csv(f\"{saved_folder}/NBTTTS.csv\", index=False)\n",
                "del df_NBTTTS"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# WB-TTTS"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 10,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    bandit_choice = parallel_idx % n_bandits\n",
                "    null_vs_alter = bandit_choice\n",
                "    if bandit_choice >= n_bandits//2:\n",
                "        bandit = lst_bandit_null[bandit_choice - n_bandits//2]\n",
                "    elif bandit_choice < n_bandits//2:\n",
                "        bandit = lst_bandit_alter[bandit_choice]\n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        optimal_odds = [wb_optimal_probs[i] / (1 - wb_optimal_probs[i]) if wb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        sampling_probs = [wb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        sampling_probs = [sampling_probs[i] / np.sum(sampling_probs) for i in range(K)]\n",
                "        sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_WBTTTS = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])\n",
                "df_WBTTTS.to_csv(f\"{saved_folder}/WBTTTS.csv\", index=False)\n",
                "del df_WBTTTS"
            ]
        }
    ],
    "metadata": {
        "interpreter": {
            "hash": "a3a36f77446f1a04093e1c8e00bf1863f5199b36eed9764a3273595b8f43e801"
        },
        "kernelspec": {
            "display_name": "Python 3.9.7 64-bit ('ml': venv)",
            "name": "python3"
        },
        "language_info": {
            "codemirror_mode": {
                "name": "ipython",
                "version": 3
            },
            "file_extension": ".py",
            "mimetype": "text/x-python",
            "name": "python",
            "nbconvert_exporter": "python",
            "pygments_lexer": "ipython3",
            "version": "3.9.16"
        },
        "orig_nbformat": 4
    },
    "nbformat": 4,
    "nbformat_minor": 2
}


==> code/notebooks/UNIF_K=10_K_=3_eta=0.7.ipynb <==
{
    "cells": [
        {
            "cell_type": "code",
            "execution_count": 1,
            "metadata": {},
            "outputs": [],
            "source": [
                "import warnings\n",
                "warnings.filterwarnings('ignore')\n",
                "import os\n",
                "import sys\n",
                "path = os.path.join(os.getcwd(), os.pardir)\n",
                "sys.path.append(path)"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 2,
            "metadata": {},
            "outputs": [],
            "source": [
                "import pandas as pd\n",
                "import numpy as np\n",
                "from scipy.stats import norm, skew, lomax\n",
                "from sklearn import metrics\n",
                "import matplotlib.pyplot as plt\n",
                "import pylab as py\n",
                "from BAI import environment, solver, analysis"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# Simulation Setup"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 4,
            "metadata": {},
            "outputs": [],
            "source": [
                "saved_folder=\"K\\=10_K\\'\\=2_eta\\=1\"\n",
                "np.random.seed(1)\n",
                "K = 10\n",
                "K_H0 = 2\n",
                "gamma = 0.01 * K\n",
                "n_bandits = 10\n",
                "n_parallels = 100000\n",
                "n_batches = 20\n",
                "batch_func = environment.func_constant_batch(500)\n",
                "variance = [1 for i in range(K)]\n",
                "lst_bandit_alter = []\n",
                "lst_bandit_null = []\n",
                "lst_thetas_alter = []\n",
                "lst_thetas_null = []\n",
                "for _ in range(n_bandits//2):\n",
                "    # H1 is True - Low Signal\n",
                "    thetas = np.sort(np.random.normal(0, 0.5, K))[::-1]\n",
                "    reward_func_alter = environment.func_gaussian_reward(thetas, variance)\n",
                "    bandit_alter = environment.Bandit(K=K, reward_func=reward_func_alter, batch_func=batch_func)\n",
                "    lst_bandit_alter.append(bandit_alter)\n",
                "    lst_thetas_alter.append(thetas)\n",
                "    # H0 is True - Low Signal\n",
                "    thetas = np.sort(np.random.normal(0, 0.5, K-K_H0+1))[::-1]\n",
                "    best_mu = max(thetas)\n",
                "    for _ in range(K_H0-1):\n",
                "        thetas = np.insert(thetas, 1, best_mu)\n",
                "    reward_func_null = environment.func_gaussian_reward(thetas, variance)\n",
                "    bandit_null = environment.Bandit(K=K, reward_func=reward_func_null, batch_func=batch_func)\n",
                "    lst_bandit_null.append(bandit_null)\n",
                "    lst_thetas_null.append(thetas)"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 4,
            "metadata": {},
            "outputs": [
                {
                    "name": "stdout",
                    "output_type": "stream",
                    "text": [
                        "H0\n",
                        "[ 0.73105397  0.73105397  0.56688472  0.02110687 -0.0862141  -0.1612086\n",
                        " -0.19202718 -0.43892921 -0.54994563 -1.03007035]\n",
                        "[ 0.26517773  0.26517773  0.11720785 -0.0063323  -0.19837676 -0.33562307\n",
                        " -0.34358635 -0.34583038 -0.42260282 -0.55865517]\n",
                        "[ 0.41949171  0.41949171  0.30860155  0.2933116   0.15008516  0.06007948\n",
                        " -0.10444712 -0.17467136 -0.17612492 -0.5712591 ]\n",
                        "[ 1.0927877   1.0927877   0.75990841  0.43808446  0.15781747  0.08001853\n",
                        " -0.25223293 -0.69824817 -0.7220569  -1.01110061]\n",
                        "[ 0.59945894  0.59945894  0.56474195  0.21174718  0.18878189  0.09257821\n",
                        "  0.06091064 -0.18764248 -0.3193652  -0.33533114]\n",
                        "H1\n",
                        "[ 0.87240588  0.81217268  0.43270381  0.15951955 -0.12468519 -0.26408588\n",
                        " -0.30587821 -0.38060345 -0.53648431 -1.15076935]\n",
                        "[ 0.57236185  0.45079536  0.45042797  0.29140761  0.25124717 -0.06144511\n",
                        " -0.13394404 -0.34186393 -0.46788472 -0.55030959]\n",
                        "[ 1.05012757  0.8462273   0.82990109  0.37102208  0.09545774  0.02540388\n",
                        " -0.09591778 -0.31849782 -0.37357915 -0.44381448]\n",
                        "[ 0.62643408  0.56581469  0.46555104  0.44257058  0.25646491  0.24425907\n",
                        "  0.14279366 -0.03778586 -0.14904642 -0.37719897]\n",
                        "[ 0.41398732  0.38100559  0.20502582  0.11504737  0.09914986  0.0932807\n",
                        "  0.05950432 -0.10037903 -0.11116407 -0.15310201]\n"
                    ]
                }
            ],
            "source": [
                "print(\"H0\")\n",
                "for each in lst_thetas_null:\n",
                "    print(each)\n",
                "print(\"H1\")\n",
                "for each in lst_thetas_alter:\n",
                "    print(each)"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 5,
            "metadata": {},
            "outputs": [],
            "source": [
                "eta = 1"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# UNIF"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 6,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    bandit_choice = parallel_idx % n_bandits\n",
                "    null_vs_alter = bandit_choice\n",
                "    if bandit_choice >= n_bandits//2:\n",
                "        bandit = lst_bandit_null[bandit_choice - n_bandits//2]\n",
                "    elif bandit_choice < n_bandits//2:\n",
                "        bandit = lst_bandit_alter[bandit_choice]\n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        # optimal_odds = [wb_optimal_probs[i] / (1 - wb_optimal_probs[i]) if wb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        # sampling_probs = [wb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        # sampling_probs = [nb_optimal_probs[i] / np.sum(nb_optimal_probs) for i in range(K)]\n",
                "        # sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_UNIF = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])\n",
                "df_UNIF.to_csv(f\"{saved_folder}/UNIF.csv\", index=False)\n",
                "del df_UNIF"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# NB-TS"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 7,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    bandit_choice = parallel_idx % n_bandits\n",
                "    null_vs_alter = bandit_choice\n",
                "    if bandit_choice >= n_bandits//2:\n",
                "        bandit = lst_bandit_null[bandit_choice - n_bandits//2]\n",
                "    elif bandit_choice < n_bandits//2:\n",
                "        bandit = lst_bandit_alter[bandit_choice]\n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        # optimal_odds = [wb_optimal_probs[i] / (1 - wb_optimal_probs[i]) if wb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        # sampling_probs = [wb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        sampling_probs = [nb_optimal_probs[i] / np.sum(nb_optimal_probs) for i in range(K)]\n",
                "        sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_NBTS = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])\n",
                "df_NBTS.to_csv(f\"{saved_folder}/NBTS.csv\", index=False)\n",
                "del df_NBTS"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# WB-TS"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 8,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    bandit_choice = parallel_idx % n_bandits\n",
                "    null_vs_alter = bandit_choice\n",
                "    if bandit_choice >= n_bandits//2:\n",
                "        bandit = lst_bandit_null[bandit_choice - n_bandits//2]\n",
                "    elif bandit_choice < n_bandits//2:\n",
                "        bandit = lst_bandit_alter[bandit_choice]\n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        # optimal_odds = [wb_optimal_probs[i] / (1 - wb_optimal_probs[i]) if wb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        # sampling_probs = [wb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        sampling_probs = [wb_optimal_probs[i] / np.sum(wb_optimal_probs) for i in range(K)]\n",
                "        sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_WBTS = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])\n",
                "df_WBTS.to_csv(f\"{saved_folder}/WBTS.csv\", index=False)\n",
                "del df_WBTS"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# NB-TTTS"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 9,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    bandit_choice = parallel_idx % n_bandits\n",
                "    null_vs_alter = bandit_choice\n",
                "    if bandit_choice >= n_bandits//2:\n",
                "        bandit = lst_bandit_null[bandit_choice - n_bandits//2]\n",
                "    elif bandit_choice < n_bandits//2:\n",
                "        bandit = lst_bandit_alter[bandit_choice]\n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        optimal_odds = [nb_optimal_probs[i] / (1 - nb_optimal_probs[i]) if nb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        sampling_probs = [nb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        sampling_probs = [sampling_probs[i] / np.sum(sampling_probs) for i in range(K)]\n",
                "        sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_NBTTTS = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])\n",
                "df_NBTTTS.to_csv(f\"{saved_folder}/NBTTTS.csv\", index=False)\n",
                "del df_NBTTTS"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# WB-TTTS"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 10,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    bandit_choice = parallel_idx % n_bandits\n",
                "    null_vs_alter = bandit_choice\n",
                "    if bandit_choice >= n_bandits//2:\n",
                "        bandit = lst_bandit_null[bandit_choice - n_bandits//2]\n",
                "    elif bandit_choice < n_bandits//2:\n",
                "        bandit = lst_bandit_alter[bandit_choice]\n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        optimal_odds = [wb_optimal_probs[i] / (1 - wb_optimal_probs[i]) if wb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        sampling_probs = [wb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        sampling_probs = [sampling_probs[i] / np.sum(sampling_probs) for i in range(K)]\n",
                "        sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_WBTTTS = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])\n",
                "df_WBTTTS.to_csv(f\"{saved_folder}/WBTTTS.csv\", index=False)\n",
                "del df_WBTTTS"
            ]
        }
    ],
    "metadata": {
        "interpreter": {
            "hash": "a3a36f77446f1a04093e1c8e00bf1863f5199b36eed9764a3273595b8f43e801"
        },
        "kernelspec": {
            "display_name": "Python 3.9.7 64-bit ('ml': venv)",
            "name": "python3"
        },
        "language_info": {
            "codemirror_mode": {
                "name": "ipython",
                "version": 3
            },
            "file_extension": ".py",
            "mimetype": "text/x-python",
            "name": "python",
            "nbconvert_exporter": "python",
            "pygments_lexer": "ipython3",
            "version": "3.9.16"
        },
        "orig_nbformat": 4
    },
    "nbformat": 4,
    "nbformat_minor": 2
}


==> code/notebooks/UNIF_K=10_K_=3_eta=1.ipynb <==
{
    "cells": [
        {
            "cell_type": "code",
            "execution_count": 1,
            "metadata": {},
            "outputs": [],
            "source": [
                "import warnings\n",
                "warnings.filterwarnings('ignore')\n",
                "import os\n",
                "import sys\n",
                "path = os.path.join(os.getcwd(), os.pardir)\n",
                "sys.path.append(path)"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 2,
            "metadata": {},
            "outputs": [],
            "source": [
                "import pandas as pd\n",
                "import numpy as np\n",
                "from scipy.stats import norm, skew, lomax\n",
                "from sklearn import metrics\n",
                "import matplotlib.pyplot as plt\n",
                "import pylab as py\n",
                "from BAI import environment, solver, analysis"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# Simulation Setup"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 4,
            "metadata": {},
            "outputs": [],
            "source": [
                "saved_folder=\"K\\=10_K\\'\\=2_eta\\=1\"\n",
                "np.random.seed(1)\n",
                "K = 10\n",
                "K_H0 = 2\n",
                "gamma = 0.01 * K\n",
                "n_bandits = 10\n",
                "n_parallels = 100000\n",
                "n_batches = 20\n",
                "batch_func = environment.func_constant_batch(500)\n",
                "variance = [1 for i in range(K)]\n",
                "lst_bandit_alter = []\n",
                "lst_bandit_null = []\n",
                "lst_thetas_alter = []\n",
                "lst_thetas_null = []\n",
                "for _ in range(n_bandits//2):\n",
                "    # H1 is True - Low Signal\n",
                "    thetas = np.sort(np.random.normal(0, 0.5, K))[::-1]\n",
                "    reward_func_alter = environment.func_gaussian_reward(thetas, variance)\n",
                "    bandit_alter = environment.Bandit(K=K, reward_func=reward_func_alter, batch_func=batch_func)\n",
                "    lst_bandit_alter.append(bandit_alter)\n",
                "    lst_thetas_alter.append(thetas)\n",
                "    # H0 is True - Low Signal\n",
                "    thetas = np.sort(np.random.normal(0, 0.5, K-K_H0+1))[::-1]\n",
                "    best_mu = max(thetas)\n",
                "    for _ in range(K_H0-1):\n",
                "        thetas = np.insert(thetas, 1, best_mu)\n",
                "    reward_func_null = environment.func_gaussian_reward(thetas, variance)\n",
                "    bandit_null = environment.Bandit(K=K, reward_func=reward_func_null, batch_func=batch_func)\n",
                "    lst_bandit_null.append(bandit_null)\n",
                "    lst_thetas_null.append(thetas)"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 4,
            "metadata": {},
            "outputs": [
                {
                    "name": "stdout",
                    "output_type": "stream",
                    "text": [
                        "H0\n",
                        "[ 0.73105397  0.73105397  0.56688472  0.02110687 -0.0862141  -0.1612086\n",
                        " -0.19202718 -0.43892921 -0.54994563 -1.03007035]\n",
                        "[ 0.26517773  0.26517773  0.11720785 -0.0063323  -0.19837676 -0.33562307\n",
                        " -0.34358635 -0.34583038 -0.42260282 -0.55865517]\n",
                        "[ 0.41949171  0.41949171  0.30860155  0.2933116   0.15008516  0.06007948\n",
                        " -0.10444712 -0.17467136 -0.17612492 -0.5712591 ]\n",
                        "[ 1.0927877   1.0927877   0.75990841  0.43808446  0.15781747  0.08001853\n",
                        " -0.25223293 -0.69824817 -0.7220569  -1.01110061]\n",
                        "[ 0.59945894  0.59945894  0.56474195  0.21174718  0.18878189  0.09257821\n",
                        "  0.06091064 -0.18764248 -0.3193652  -0.33533114]\n",
                        "H1\n",
                        "[ 0.87240588  0.81217268  0.43270381  0.15951955 -0.12468519 -0.26408588\n",
                        " -0.30587821 -0.38060345 -0.53648431 -1.15076935]\n",
                        "[ 0.57236185  0.45079536  0.45042797  0.29140761  0.25124717 -0.06144511\n",
                        " -0.13394404 -0.34186393 -0.46788472 -0.55030959]\n",
                        "[ 1.05012757  0.8462273   0.82990109  0.37102208  0.09545774  0.02540388\n",
                        " -0.09591778 -0.31849782 -0.37357915 -0.44381448]\n",
                        "[ 0.62643408  0.56581469  0.46555104  0.44257058  0.25646491  0.24425907\n",
                        "  0.14279366 -0.03778586 -0.14904642 -0.37719897]\n",
                        "[ 0.41398732  0.38100559  0.20502582  0.11504737  0.09914986  0.0932807\n",
                        "  0.05950432 -0.10037903 -0.11116407 -0.15310201]\n"
                    ]
                }
            ],
            "source": [
                "print(\"H0\")\n",
                "for each in lst_thetas_null:\n",
                "    print(each)\n",
                "print(\"H1\")\n",
                "for each in lst_thetas_alter:\n",
                "    print(each)"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 5,
            "metadata": {},
            "outputs": [],
            "source": [
                "eta = 1"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# UNIF"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 6,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    bandit_choice = parallel_idx % n_bandits\n",
                "    null_vs_alter = bandit_choice\n",
                "    if bandit_choice >= n_bandits//2:\n",
                "        bandit = lst_bandit_null[bandit_choice - n_bandits//2]\n",
                "    elif bandit_choice < n_bandits//2:\n",
                "        bandit = lst_bandit_alter[bandit_choice]\n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        # optimal_odds = [wb_optimal_probs[i] / (1 - wb_optimal_probs[i]) if wb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        # sampling_probs = [wb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        # sampling_probs = [nb_optimal_probs[i] / np.sum(nb_optimal_probs) for i in range(K)]\n",
                "        # sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_UNIF = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])\n",
                "df_UNIF.to_csv(f\"{saved_folder}/UNIF.csv\", index=False)\n",
                "del df_UNIF"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# NB-TS"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 7,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    bandit_choice = parallel_idx % n_bandits\n",
                "    null_vs_alter = bandit_choice\n",
                "    if bandit_choice >= n_bandits//2:\n",
                "        bandit = lst_bandit_null[bandit_choice - n_bandits//2]\n",
                "    elif bandit_choice < n_bandits//2:\n",
                "        bandit = lst_bandit_alter[bandit_choice]\n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        # optimal_odds = [wb_optimal_probs[i] / (1 - wb_optimal_probs[i]) if wb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        # sampling_probs = [wb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        sampling_probs = [nb_optimal_probs[i] / np.sum(nb_optimal_probs) for i in range(K)]\n",
                "        sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_NBTS = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])\n",
                "df_NBTS.to_csv(f\"{saved_folder}/NBTS.csv\", index=False)\n",
                "del df_NBTS"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# WB-TS"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 8,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    bandit_choice = parallel_idx % n_bandits\n",
                "    null_vs_alter = bandit_choice\n",
                "    if bandit_choice >= n_bandits//2:\n",
                "        bandit = lst_bandit_null[bandit_choice - n_bandits//2]\n",
                "    elif bandit_choice < n_bandits//2:\n",
                "        bandit = lst_bandit_alter[bandit_choice]\n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        # optimal_odds = [wb_optimal_probs[i] / (1 - wb_optimal_probs[i]) if wb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        # sampling_probs = [wb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        sampling_probs = [wb_optimal_probs[i] / np.sum(wb_optimal_probs) for i in range(K)]\n",
                "        sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_WBTS = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])\n",
                "df_WBTS.to_csv(f\"{saved_folder}/WBTS.csv\", index=False)\n",
                "del df_WBTS"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# NB-TTTS"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 9,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    bandit_choice = parallel_idx % n_bandits\n",
                "    null_vs_alter = bandit_choice\n",
                "    if bandit_choice >= n_bandits//2:\n",
                "        bandit = lst_bandit_null[bandit_choice - n_bandits//2]\n",
                "    elif bandit_choice < n_bandits//2:\n",
                "        bandit = lst_bandit_alter[bandit_choice]\n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        optimal_odds = [nb_optimal_probs[i] / (1 - nb_optimal_probs[i]) if nb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        sampling_probs = [nb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        sampling_probs = [sampling_probs[i] / np.sum(sampling_probs) for i in range(K)]\n",
                "        sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_NBTTTS = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])\n",
                "df_NBTTTS.to_csv(f\"{saved_folder}/NBTTTS.csv\", index=False)\n",
                "del df_NBTTTS"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# WB-TTTS"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 10,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    bandit_choice = parallel_idx % n_bandits\n",
                "    null_vs_alter = bandit_choice\n",
                "    if bandit_choice >= n_bandits//2:\n",
                "        bandit = lst_bandit_null[bandit_choice - n_bandits//2]\n",
                "    elif bandit_choice < n_bandits//2:\n",
                "        bandit = lst_bandit_alter[bandit_choice]\n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        optimal_odds = [wb_optimal_probs[i] / (1 - wb_optimal_probs[i]) if wb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        sampling_probs = [wb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        sampling_probs = [sampling_probs[i] / np.sum(sampling_probs) for i in range(K)]\n",
                "        sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_WBTTTS = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])\n",
                "df_WBTTTS.to_csv(f\"{saved_folder}/WBTTTS.csv\", index=False)\n",
                "del df_WBTTTS"
            ]
        }
    ],
    "metadata": {
        "interpreter": {
            "hash": "a3a36f77446f1a04093e1c8e00bf1863f5199b36eed9764a3273595b8f43e801"
        },
        "kernelspec": {
            "display_name": "Python 3.9.7 64-bit ('ml': venv)",
            "name": "python3"
        },
        "language_info": {
            "codemirror_mode": {
                "name": "ipython",
                "version": 3
            },
            "file_extension": ".py",
            "mimetype": "text/x-python",
            "name": "python",
            "nbconvert_exporter": "python",
            "pygments_lexer": "ipython3",
            "version": "3.9.16"
        },
        "orig_nbformat": 4
    },
    "nbformat": 4,
    "nbformat_minor": 2
}


==> code/notebooks/Unbiaseness_of_WB_VS_NB.ipynb <==
{
    "cells": [
        {
            "cell_type": "code",
            "execution_count": 1,
            "metadata": {},
            "outputs": [],
            "source": [
                "import warnings\n",
                "warnings.filterwarnings('ignore')\n",
                "import os\n",
                "import sys\n",
                "path = os.path.join(os.getcwd(), os.pardir)\n",
                "sys.path.append(path)"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 2,
            "metadata": {},
            "outputs": [],
            "source": [
                "import pandas as pd\n",
                "import numpy as np\n",
                "from scipy.stats import norm, skew\n",
                "from sklearn import metrics\n",
                "import matplotlib.pyplot as plt\n",
                "import pylab as py\n",
                "from BAI import environment, solver, analysis"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 3,
            "metadata": {},
            "outputs": [],
            "source": [
                "plt.rcParams['figure.figsize'] = [10, 6]"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# Two Batch Simulation"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 4,
            "metadata": {},
            "outputs": [],
            "source": [
                "K = 3\n",
                "n_parallels = 100000\n",
                "n_batches = 2\n",
                "batch_func = environment.func_constant_batch(1000)\n",
                "reward_func = environment.func_gaussian_reward([0.0, 0.0, 0.0], [1, 1, 1])\n",
                "bandit = environment.Bandit(K=K, reward_func=reward_func, batch_func=batch_func)"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# NB-TS"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 5,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    SS_phi = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    optimal_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        sampling_probs = [optimal_probs[i] / np.sum(optimal_probs) for i in range(K)]\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_rewards = batch_feedback['rewards'][arm_idx]\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            phi = np.sqrt(batch_trials)\n",
                "            SS_phi[arm_idx] += phi ** 2\n",
                "            numerator[arm_idx] += phi * np.sqrt(batch_trials) * (batch_rewards / batch_trials)\n",
                "            denominator[arm_idx] += phi * np.sqrt(batch_trials)\n",
                "        mc_sampling = np.array([np.random.normal(numerator[i]/denominator[i], np.sqrt(1 * SS_phi[i]/denominator[i]**2), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                numerator[arm_idx]/denominator[arm_idx],\n",
                "                denominator[arm_idx]**2 / SS_phi[arm_idx],\n",
                "                optimal_probs[arm_idx],\n",
                "                posterior_delta[arm_idx]\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "# convert tracking_history to dataframe\n",
                "df_NBTS = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu', 'tau', 'optimal_prob','posterior_delta'\n",
                "])"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 6,
            "metadata": {},
            "outputs": [
                {
                    "data": {
                        "text/html": [
                            "<div>\n",
                            "<style scoped>\n",
                            "    .dataframe tbody tr th:only-of-type {\n",
                            "        vertical-align: middle;\n",
                            "    }\n",
                            "\n",
                            "    .dataframe tbody tr th {\n",
                            "        vertical-align: top;\n",
                            "    }\n",
                            "\n",
                            "    .dataframe thead th {\n",
                            "        text-align: right;\n",
                            "    }\n",
                            "</style>\n",
                            "<table border=\"1\" class=\"dataframe\">\n",
                            "  <thead>\n",
                            "    <tr style=\"text-align: right;\">\n",
                            "      <th></th>\n",
                            "      <th>parallel_idx</th>\n",
                            "      <th>batch_idx</th>\n",
                            "      <th>arm_idx</th>\n",
                            "      <th>sampling_prob</th>\n",
                            "      <th>mu</th>\n",
                            "      <th>tau</th>\n",
                            "      <th>optimal_prob</th>\n",
                            "      <th>posterior_delta</th>\n",
                            "    </tr>\n",
                            "  </thead>\n",
                            "  <tbody>\n",
                            "    <tr>\n",
                            "      <th>599997</th>\n",
                            "      <td>99999</td>\n",
                            "      <td>1</td>\n",
                            "      <td>0</td>\n",
                            "      <td>0.9130</td>\n",
                            "      <td>0.057462</td>\n",
                            "      <td>1280.0</td>\n",
                            "      <td>0.9134</td>\n",
                            "      <td>0.002301</td>\n",
                            "    </tr>\n",
                            "    <tr>\n",
                            "      <th>599998</th>\n",
                            "      <td>99999</td>\n",
                            "      <td>1</td>\n",
                            "      <td>1</td>\n",
                            "      <td>0.0132</td>\n",
                            "      <td>-0.087265</td>\n",
                            "      <td>342.0</td>\n",
                            "      <td>0.0074</td>\n",
                            "      <td>0.148012</td>\n",
                            "    </tr>\n",
                            "    <tr>\n",
                            "      <th>599999</th>\n",
                            "      <td>99999</td>\n",
                            "      <td>1</td>\n",
                            "      <td>2</td>\n",
                            "      <td>0.0738</td>\n",
                            "      <td>-0.028321</td>\n",
                            "      <td>378.0</td>\n",
                            "      <td>0.0792</td>\n",
                            "      <td>0.086723</td>\n",
                            "    </tr>\n",
                            "  </tbody>\n",
                            "</table>\n",
                            "</div>"
                        ],
                        "text/plain": [
                            "        parallel_idx  batch_idx  arm_idx  sampling_prob        mu     tau  \\\n",
                            "599997         99999          1        0         0.9130  0.057462  1280.0   \n",
                            "599998         99999          1        1         0.0132 -0.087265   342.0   \n",
                            "599999         99999          1        2         0.0738 -0.028321   378.0   \n",
                            "\n",
                            "        optimal_prob  posterior_delta  \n",
                            "599997        0.9134         0.002301  \n",
                            "599998        0.0074         0.148012  \n",
                            "599999        0.0792         0.086723  "
                        ]
                    },
                    "execution_count": 6,
                    "metadata": {},
                    "output_type": "execute_result"
                }
            ],
            "source": [
                "df_NBTS.tail(3)"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 7,
            "metadata": {},
            "outputs": [
                {
                    "data": {
                        "image/png": "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",
                        "text/plain": [
                            "<Figure size 720x432 with 1 Axes>"
                        ]
                    },
                    "metadata": {
                        "needs_background": "light"
                    },
                    "output_type": "display_data"
                }
            ],
            "source": [
                "mus = df_NBTS.query(\"batch_idx == 1 and arm_idx == 0\").mu\n",
                "taus = df_NBTS.query(\"batch_idx == 1 and arm_idx == 0\").tau\n",
                "plt.hist(mus * np.sqrt(taus), 100, density=True, facecolor='green', alpha=0.5);\n",
                "plt.plot(np.arange(-4, 4, 0.001), norm.pdf(np.arange(-4, 4, 0.001), (mus * np.sqrt(taus)).mean(), 1), color='blue');\n",
                "plt.plot(np.arange(-4, 4, 0.001), norm.pdf(np.arange(-4, 4, 0.001), 0, 1), color='black');\n",
                "plt.axvline(x=(mus * np.sqrt(taus)).mean(), linestyle='--', color='blue');\n",
                "plt.axvline(x=0, linestyle='--', color='black');\n",
                "plt.title(r'Distribution of $z_i = \\sqrt{\\tau_i} (\\hat{\\theta}_{i,k} - \\theta^*_k)$ from NB-TS', fontsize=25, usetex = True)\n",
                "plt.legend([r\"$\\mathcal{N}(\\mathbb{E}[z_i],1)$\", r\"$\\mathcal{N}(0,1)$\"], loc =\"upper right\", fontsize=25);"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# WB-TS"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 8,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    SS_phi = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    optimal_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        sampling_probs = [optimal_probs[i] / np.sum(optimal_probs) for i in range(K)]\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        batch_size = batch_feedback['batch_size']\n",
                "        for arm_idx in range(K):\n",
                "            batch_rewards = batch_feedback['rewards'][arm_idx]\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            phi = np.sqrt(batch_size)\n",
                "            SS_phi[arm_idx] += phi ** 2\n",
                "            numerator[arm_idx] += phi * np.sqrt(batch_trials) * (batch_rewards / batch_trials)\n",
                "            denominator[arm_idx] += phi * np.sqrt(batch_trials)\n",
                "        mc_sampling = np.array([np.random.normal(numerator[i]/denominator[i], np.sqrt(1 * SS_phi[i]/denominator[i]**2), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                numerator[arm_idx]/denominator[arm_idx],\n",
                "                denominator[arm_idx]**2 / SS_phi[arm_idx],\n",
                "                optimal_probs[arm_idx],\n",
                "                posterior_delta[arm_idx]\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "# convert tracking_history to dataframe\n",
                "df_WBTS = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu', 'tau', 'optimal_prob', 'posterior_delta'\n",
                "])"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 9,
            "metadata": {},
            "outputs": [
                {
                    "data": {
                        "image/png": "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",
                        "text/plain": [
                            "<Figure size 720x432 with 1 Axes>"
                        ]
                    },
                    "metadata": {
                        "needs_background": "light"
                    },
                    "output_type": "display_data"
                }
            ],
            "source": [
                "mus = df_WBTS.query(\"batch_idx == 1 and arm_idx == 0\").mu\n",
                "taus = df_WBTS.query(\"batch_idx == 1 and arm_idx == 0\").tau\n",
                "plt.hist(mus * np.sqrt(taus), 100, density=True, facecolor='green', alpha=0.5);\n",
                "plt.plot(np.arange(-4, 4, 0.001), norm.pdf(np.arange(-4, 4, 0.001), (mus * np.sqrt(taus)).mean(), 1), color='blue');\n",
                "plt.plot(np.arange(-4, 4, 0.001), norm.pdf(np.arange(-4, 4, 0.001), 0, 1), color='black');\n",
                "plt.axvline(x=(mus * np.sqrt(taus)).mean(), linestyle='--', color='blue');\n",
                "plt.axvline(x=0, linestyle='--', color='black');\n",
                "plt.title(r'Distribution of $z_i = \\sqrt{\\tau_i} (\\hat{\\theta}_{i,k} - \\theta^*_k)$ from WB-TS', fontsize=25, usetex = True)\n",
                "plt.legend([r\"$\\mathcal{N}(\\mathbb{E}[z_i],1)$\", r\"$\\mathcal{N}(0,1)$\"], loc =\"upper right\", fontsize=25);"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# NB-TTTS"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 19,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    SS_phi = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    optimal_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        optimal_odds = [optimal_probs[i] / (1 - optimal_probs[i]) if optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        sampling_probs = [optimal_probs[i] * 0.5 * (1 + np.sum(optimal_odds) - optimal_odds[i]) for i in range(K)]\n",
                "        sampling_probs = [sampling_probs[i] / np.sum(sampling_probs) for i in range(K)]\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_rewards = batch_feedback['rewards'][arm_idx]\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            phi = np.sqrt(batch_trials)\n",
                "            SS_phi[arm_idx] += phi ** 2\n",
                "            numerator[arm_idx] += phi * np.sqrt(batch_trials) * (batch_rewards / batch_trials)\n",
                "            denominator[arm_idx] += phi * np.sqrt(batch_trials)\n",
                "        mc_sampling = np.array([np.random.normal(numerator[i]/denominator[i], np.sqrt(1 * SS_phi[i]/denominator[i]**2), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                numerator[arm_idx]/denominator[arm_idx],\n",
                "                denominator[arm_idx]**2 / SS_phi[arm_idx],\n",
                "                optimal_probs[arm_idx]\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "# convert tracking_history to dataframe\n",
                "df_NBTTTS = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu', 'tau', 'optimal_prob'\n",
                "])"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 20,
            "metadata": {},
            "outputs": [
                {
                    "data": {
                        "image/png": "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",
                        "text/plain": [
                            "<Figure size 720x432 with 1 Axes>"
                        ]
                    },
                    "metadata": {
                        "needs_background": "light"
                    },
                    "output_type": "display_data"
                }
            ],
            "source": [
                "mus = df_NBTTTS.query(\"batch_idx == 1 and arm_idx == 0\").mu\n",
                "taus = df_NBTTTS.query(\"batch_idx == 1 and arm_idx == 0\").tau\n",
                "plt.hist(mus * np.sqrt(taus), 100, density=True, facecolor='green', alpha=0.5);\n",
                "plt.plot(np.arange(-4, 4, 0.001), norm.pdf(np.arange(-4, 4, 0.001), (mus * np.sqrt(taus)).mean(), 1), color='blue');\n",
                "plt.plot(np.arange(-4, 4, 0.001), norm.pdf(np.arange(-4, 4, 0.001), 0, 1), color='black');\n",
                "plt.axvline(x=(mus * np.sqrt(taus)).mean(), linestyle='--', color='blue');\n",
                "plt.axvline(x=0, linestyle='--', color='black');\n",
                "plt.title(r'Distribution of $z_i = \\sqrt{\\tau_i} (\\hat{\\theta}_{i,k} - \\theta^*_k)$ from NB-TTTS', fontsize=25, usetex = True)\n",
                "plt.legend([r\"$\\mathcal{N}(\\mathbb{E}[z_i],1)$\", r\"$\\mathcal{N}(0,1)$\"], loc =\"upper right\", fontsize=25);"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# WB-TTTS"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 21,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    SS_phi = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    optimal_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        optimal_odds = [optimal_probs[i] / (1 - optimal_probs[i]) if optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        sampling_probs = [optimal_probs[i] * 0.5 * (1 + np.sum(optimal_odds) - optimal_odds[i]) for i in range(K)]\n",
                "        sampling_probs = [sampling_probs[i] / np.sum(sampling_probs) for i in range(K)]\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        batch_size = batch_feedback['batch_size']\n",
                "        for arm_idx in range(K):\n",
                "            batch_rewards = batch_feedback['rewards'][arm_idx]\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            phi = np.sqrt(batch_size)\n",
                "            SS_phi[arm_idx] += phi ** 2\n",
                "            numerator[arm_idx] += phi * np.sqrt(batch_trials) * (batch_rewards / batch_trials)\n",
                "            denominator[arm_idx] += phi * np.sqrt(batch_trials)\n",
                "        mc_sampling = np.array([np.random.normal(numerator[i]/denominator[i], np.sqrt(1 * SS_phi[i]/denominator[i]**2), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                numerator[arm_idx]/denominator[arm_idx],\n",
                "                denominator[arm_idx]**2 / SS_phi[arm_idx],\n",
                "                optimal_probs[arm_idx],\n",
                "                posterior_delta[arm_idx]\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "# convert tracking_history to dataframe\n",
                "df_WBTTTS = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu', 'tau', 'optimal_prob', 'posterior_delta'\n",
                "])"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 22,
            "metadata": {},
            "outputs": [
                {
                    "data": {
                        "image/png": "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",
                        "text/plain": [
                            "<Figure size 720x432 with 1 Axes>"
                        ]
                    },
                    "metadata": {
                        "needs_background": "light"
                    },
                    "output_type": "display_data"
                }
            ],
            "source": [
                "mus = df_WBTTTS.query(\"batch_idx == 1 and arm_idx == 0\").mu\n",
                "taus = df_WBTTTS.query(\"batch_idx == 1 and arm_idx == 0\").tau\n",
                "plt.hist(mus * np.sqrt(taus), 100, density=True, facecolor='green', alpha=0.5);\n",
                "plt.plot(np.arange(-4, 4, 0.001), norm.pdf(np.arange(-4, 4, 0.001), (mus * np.sqrt(taus)).mean(), 1), color='blue');\n",
                "plt.plot(np.arange(-4, 4, 0.001), norm.pdf(np.arange(-4, 4, 0.001), 0, 1), color='black');\n",
                "plt.axvline(x=(mus * np.sqrt(taus)).mean(), linestyle='--', color='blue');\n",
                "plt.axvline(x=0, linestyle='--', color='black');\n",
                "plt.title(r'Distribution of $z_i = \\sqrt{\\tau_i} (\\hat{\\theta}_{i,k} - \\theta^*_k)$ from WB-TTTS', fontsize=25, usetex = True)\n",
                "plt.legend([r\"$\\mathcal{N}(\\mathbb{E}[z_i],1)$\", r\"$\\mathcal{N}(0,1)$\"], loc =\"upper right\", fontsize=25);"
            ]
        }
    ],
    "metadata": {
        "interpreter": {
            "hash": "a3a36f77446f1a04093e1c8e00bf1863f5199b36eed9764a3273595b8f43e801"
        },
        "kernelspec": {
            "display_name": "Python 3.9.7 64-bit ('ml': venv)",
            "name": "python3"
        },
        "language_info": {
            "codemirror_mode": {
                "name": "ipython",
                "version": 3
            },
            "file_extension": ".py",
            "mimetype": "text/x-python",
            "name": "python",
            "nbconvert_exporter": "python",
            "pygments_lexer": "ipython3",
            "version": "3.9.7"
        },
        "orig_nbformat": 4
    },
    "nbformat": 4,
    "nbformat_minor": 2
}


==> code/notebooks/WBTS_K=10_K_=2_eta=1.ipynb <==
{
    "cells": [
        {
            "cell_type": "code",
            "execution_count": 1,
            "metadata": {},
            "outputs": [],
            "source": [
                "import warnings\n",
                "warnings.filterwarnings('ignore')\n",
                "import os\n",
                "import sys\n",
                "path = os.path.join(os.getcwd(), os.pardir)\n",
                "sys.path.append(path)"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 2,
            "metadata": {},
            "outputs": [],
            "source": [
                "import pandas as pd\n",
                "import numpy as np\n",
                "from scipy.stats import norm, skew, lomax\n",
                "from sklearn import metrics\n",
                "import matplotlib.pyplot as plt\n",
                "import pylab as py\n",
                "from BAI import environment, solver, analysis"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# Simulation Setup"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 4,
            "metadata": {},
            "outputs": [],
            "source": [
                "saved_folder=\"K\\=10_K\\'\\=2_eta\\=1\"\n",
                "np.random.seed(1)\n",
                "K = 10\n",
                "K_H0 = 2\n",
                "gamma = 0.01 * K\n",
                "n_bandits = 10\n",
                "n_parallels = 100000\n",
                "n_batches = 20\n",
                "batch_func = environment.func_constant_batch(500)\n",
                "variance = [1 for i in range(K)]\n",
                "lst_bandit_alter = []\n",
                "lst_bandit_null = []\n",
                "lst_thetas_alter = []\n",
                "lst_thetas_null = []\n",
                "for _ in range(n_bandits//2):\n",
                "    # H1 is True - Low Signal\n",
                "    thetas = np.sort(np.random.normal(0, 0.5, K))[::-1]\n",
                "    reward_func_alter = environment.func_gaussian_reward(thetas, variance)\n",
                "    bandit_alter = environment.Bandit(K=K, reward_func=reward_func_alter, batch_func=batch_func)\n",
                "    lst_bandit_alter.append(bandit_alter)\n",
                "    lst_thetas_alter.append(thetas)\n",
                "    # H0 is True - Low Signal\n",
                "    thetas = np.sort(np.random.normal(0, 0.5, K-K_H0+1))[::-1]\n",
                "    best_mu = max(thetas)\n",
                "    for _ in range(K_H0-1):\n",
                "        thetas = np.insert(thetas, 1, best_mu)\n",
                "    reward_func_null = environment.func_gaussian_reward(thetas, variance)\n",
                "    bandit_null = environment.Bandit(K=K, reward_func=reward_func_null, batch_func=batch_func)\n",
                "    lst_bandit_null.append(bandit_null)\n",
                "    lst_thetas_null.append(thetas)"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 4,
            "metadata": {},
            "outputs": [
                {
                    "name": "stdout",
                    "output_type": "stream",
                    "text": [
                        "H0\n",
                        "[ 0.73105397  0.73105397  0.56688472  0.02110687 -0.0862141  -0.1612086\n",
                        " -0.19202718 -0.43892921 -0.54994563 -1.03007035]\n",
                        "[ 0.26517773  0.26517773  0.11720785 -0.0063323  -0.19837676 -0.33562307\n",
                        " -0.34358635 -0.34583038 -0.42260282 -0.55865517]\n",
                        "[ 0.41949171  0.41949171  0.30860155  0.2933116   0.15008516  0.06007948\n",
                        " -0.10444712 -0.17467136 -0.17612492 -0.5712591 ]\n",
                        "[ 1.0927877   1.0927877   0.75990841  0.43808446  0.15781747  0.08001853\n",
                        " -0.25223293 -0.69824817 -0.7220569  -1.01110061]\n",
                        "[ 0.59945894  0.59945894  0.56474195  0.21174718  0.18878189  0.09257821\n",
                        "  0.06091064 -0.18764248 -0.3193652  -0.33533114]\n",
                        "H1\n",
                        "[ 0.87240588  0.81217268  0.43270381  0.15951955 -0.12468519 -0.26408588\n",
                        " -0.30587821 -0.38060345 -0.53648431 -1.15076935]\n",
                        "[ 0.57236185  0.45079536  0.45042797  0.29140761  0.25124717 -0.06144511\n",
                        " -0.13394404 -0.34186393 -0.46788472 -0.55030959]\n",
                        "[ 1.05012757  0.8462273   0.82990109  0.37102208  0.09545774  0.02540388\n",
                        " -0.09591778 -0.31849782 -0.37357915 -0.44381448]\n",
                        "[ 0.62643408  0.56581469  0.46555104  0.44257058  0.25646491  0.24425907\n",
                        "  0.14279366 -0.03778586 -0.14904642 -0.37719897]\n",
                        "[ 0.41398732  0.38100559  0.20502582  0.11504737  0.09914986  0.0932807\n",
                        "  0.05950432 -0.10037903 -0.11116407 -0.15310201]\n"
                    ]
                }
            ],
            "source": [
                "print(\"H0\")\n",
                "for each in lst_thetas_null:\n",
                "    print(each)\n",
                "print(\"H1\")\n",
                "for each in lst_thetas_alter:\n",
                "    print(each)"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 5,
            "metadata": {},
            "outputs": [],
            "source": [
                "eta = 1"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# UNIF"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 6,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    bandit_choice = parallel_idx % n_bandits\n",
                "    null_vs_alter = bandit_choice\n",
                "    if bandit_choice >= n_bandits//2:\n",
                "        bandit = lst_bandit_null[bandit_choice - n_bandits//2]\n",
                "    elif bandit_choice < n_bandits//2:\n",
                "        bandit = lst_bandit_alter[bandit_choice]\n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        # optimal_odds = [wb_optimal_probs[i] / (1 - wb_optimal_probs[i]) if wb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        # sampling_probs = [wb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        # sampling_probs = [nb_optimal_probs[i] / np.sum(nb_optimal_probs) for i in range(K)]\n",
                "        # sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_UNIF = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])\n",
                "df_UNIF.to_csv(f\"{saved_folder}/UNIF.csv\", index=False)\n",
                "del df_UNIF"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# NB-TS"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 7,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    bandit_choice = parallel_idx % n_bandits\n",
                "    null_vs_alter = bandit_choice\n",
                "    if bandit_choice >= n_bandits//2:\n",
                "        bandit = lst_bandit_null[bandit_choice - n_bandits//2]\n",
                "    elif bandit_choice < n_bandits//2:\n",
                "        bandit = lst_bandit_alter[bandit_choice]\n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        # optimal_odds = [wb_optimal_probs[i] / (1 - wb_optimal_probs[i]) if wb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        # sampling_probs = [wb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        sampling_probs = [nb_optimal_probs[i] / np.sum(nb_optimal_probs) for i in range(K)]\n",
                "        sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_NBTS = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])\n",
                "df_NBTS.to_csv(f\"{saved_folder}/NBTS.csv\", index=False)\n",
                "del df_NBTS"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# WB-TS"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 8,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    bandit_choice = parallel_idx % n_bandits\n",
                "    null_vs_alter = bandit_choice\n",
                "    if bandit_choice >= n_bandits//2:\n",
                "        bandit = lst_bandit_null[bandit_choice - n_bandits//2]\n",
                "    elif bandit_choice < n_bandits//2:\n",
                "        bandit = lst_bandit_alter[bandit_choice]\n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        # optimal_odds = [wb_optimal_probs[i] / (1 - wb_optimal_probs[i]) if wb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        # sampling_probs = [wb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        sampling_probs = [wb_optimal_probs[i] / np.sum(wb_optimal_probs) for i in range(K)]\n",
                "        sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_WBTS = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])\n",
                "df_WBTS.to_csv(f\"{saved_folder}/WBTS.csv\", index=False)\n",
                "del df_WBTS"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# NB-TTTS"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 9,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    bandit_choice = parallel_idx % n_bandits\n",
                "    null_vs_alter = bandit_choice\n",
                "    if bandit_choice >= n_bandits//2:\n",
                "        bandit = lst_bandit_null[bandit_choice - n_bandits//2]\n",
                "    elif bandit_choice < n_bandits//2:\n",
                "        bandit = lst_bandit_alter[bandit_choice]\n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        optimal_odds = [nb_optimal_probs[i] / (1 - nb_optimal_probs[i]) if nb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        sampling_probs = [nb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        sampling_probs = [sampling_probs[i] / np.sum(sampling_probs) for i in range(K)]\n",
                "        sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_NBTTTS = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])\n",
                "df_NBTTTS.to_csv(f\"{saved_folder}/NBTTTS.csv\", index=False)\n",
                "del df_NBTTTS"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# WB-TTTS"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 10,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    bandit_choice = parallel_idx % n_bandits\n",
                "    null_vs_alter = bandit_choice\n",
                "    if bandit_choice >= n_bandits//2:\n",
                "        bandit = lst_bandit_null[bandit_choice - n_bandits//2]\n",
                "    elif bandit_choice < n_bandits//2:\n",
                "        bandit = lst_bandit_alter[bandit_choice]\n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        optimal_odds = [wb_optimal_probs[i] / (1 - wb_optimal_probs[i]) if wb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        sampling_probs = [wb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        sampling_probs = [sampling_probs[i] / np.sum(sampling_probs) for i in range(K)]\n",
                "        sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_WBTTTS = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])\n",
                "df_WBTTTS.to_csv(f\"{saved_folder}/WBTTTS.csv\", index=False)\n",
                "del df_WBTTTS"
            ]
        }
    ],
    "metadata": {
        "interpreter": {
            "hash": "a3a36f77446f1a04093e1c8e00bf1863f5199b36eed9764a3273595b8f43e801"
        },
        "kernelspec": {
            "display_name": "Python 3.9.7 64-bit ('ml': venv)",
            "name": "python3"
        },
        "language_info": {
            "codemirror_mode": {
                "name": "ipython",
                "version": 3
            },
            "file_extension": ".py",
            "mimetype": "text/x-python",
            "name": "python",
            "nbconvert_exporter": "python",
            "pygments_lexer": "ipython3",
            "version": "3.9.16"
        },
        "orig_nbformat": 4
    },
    "nbformat": 4,
    "nbformat_minor": 2
}


==> code/notebooks/WBTS_K=10_K_=3_eta=0.7.ipynb <==
{
    "cells": [
        {
            "cell_type": "code",
            "execution_count": 1,
            "metadata": {},
            "outputs": [],
            "source": [
                "import warnings\n",
                "warnings.filterwarnings('ignore')\n",
                "import os\n",
                "import sys\n",
                "path = os.path.join(os.getcwd(), os.pardir)\n",
                "sys.path.append(path)"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 2,
            "metadata": {},
            "outputs": [],
            "source": [
                "import pandas as pd\n",
                "import numpy as np\n",
                "from scipy.stats import norm, skew, lomax\n",
                "from sklearn import metrics\n",
                "import matplotlib.pyplot as plt\n",
                "import pylab as py\n",
                "from BAI import environment, solver, analysis"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# Simulation Setup"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 4,
            "metadata": {},
            "outputs": [],
            "source": [
                "saved_folder=\"K\\=10_K\\'\\=2_eta\\=1\"\n",
                "np.random.seed(1)\n",
                "K = 10\n",
                "K_H0 = 2\n",
                "gamma = 0.01 * K\n",
                "n_bandits = 10\n",
                "n_parallels = 100000\n",
                "n_batches = 20\n",
                "batch_func = environment.func_constant_batch(500)\n",
                "variance = [1 for i in range(K)]\n",
                "lst_bandit_alter = []\n",
                "lst_bandit_null = []\n",
                "lst_thetas_alter = []\n",
                "lst_thetas_null = []\n",
                "for _ in range(n_bandits//2):\n",
                "    # H1 is True - Low Signal\n",
                "    thetas = np.sort(np.random.normal(0, 0.5, K))[::-1]\n",
                "    reward_func_alter = environment.func_gaussian_reward(thetas, variance)\n",
                "    bandit_alter = environment.Bandit(K=K, reward_func=reward_func_alter, batch_func=batch_func)\n",
                "    lst_bandit_alter.append(bandit_alter)\n",
                "    lst_thetas_alter.append(thetas)\n",
                "    # H0 is True - Low Signal\n",
                "    thetas = np.sort(np.random.normal(0, 0.5, K-K_H0+1))[::-1]\n",
                "    best_mu = max(thetas)\n",
                "    for _ in range(K_H0-1):\n",
                "        thetas = np.insert(thetas, 1, best_mu)\n",
                "    reward_func_null = environment.func_gaussian_reward(thetas, variance)\n",
                "    bandit_null = environment.Bandit(K=K, reward_func=reward_func_null, batch_func=batch_func)\n",
                "    lst_bandit_null.append(bandit_null)\n",
                "    lst_thetas_null.append(thetas)"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 4,
            "metadata": {},
            "outputs": [
                {
                    "name": "stdout",
                    "output_type": "stream",
                    "text": [
                        "H0\n",
                        "[ 0.73105397  0.73105397  0.56688472  0.02110687 -0.0862141  -0.1612086\n",
                        " -0.19202718 -0.43892921 -0.54994563 -1.03007035]\n",
                        "[ 0.26517773  0.26517773  0.11720785 -0.0063323  -0.19837676 -0.33562307\n",
                        " -0.34358635 -0.34583038 -0.42260282 -0.55865517]\n",
                        "[ 0.41949171  0.41949171  0.30860155  0.2933116   0.15008516  0.06007948\n",
                        " -0.10444712 -0.17467136 -0.17612492 -0.5712591 ]\n",
                        "[ 1.0927877   1.0927877   0.75990841  0.43808446  0.15781747  0.08001853\n",
                        " -0.25223293 -0.69824817 -0.7220569  -1.01110061]\n",
                        "[ 0.59945894  0.59945894  0.56474195  0.21174718  0.18878189  0.09257821\n",
                        "  0.06091064 -0.18764248 -0.3193652  -0.33533114]\n",
                        "H1\n",
                        "[ 0.87240588  0.81217268  0.43270381  0.15951955 -0.12468519 -0.26408588\n",
                        " -0.30587821 -0.38060345 -0.53648431 -1.15076935]\n",
                        "[ 0.57236185  0.45079536  0.45042797  0.29140761  0.25124717 -0.06144511\n",
                        " -0.13394404 -0.34186393 -0.46788472 -0.55030959]\n",
                        "[ 1.05012757  0.8462273   0.82990109  0.37102208  0.09545774  0.02540388\n",
                        " -0.09591778 -0.31849782 -0.37357915 -0.44381448]\n",
                        "[ 0.62643408  0.56581469  0.46555104  0.44257058  0.25646491  0.24425907\n",
                        "  0.14279366 -0.03778586 -0.14904642 -0.37719897]\n",
                        "[ 0.41398732  0.38100559  0.20502582  0.11504737  0.09914986  0.0932807\n",
                        "  0.05950432 -0.10037903 -0.11116407 -0.15310201]\n"
                    ]
                }
            ],
            "source": [
                "print(\"H0\")\n",
                "for each in lst_thetas_null:\n",
                "    print(each)\n",
                "print(\"H1\")\n",
                "for each in lst_thetas_alter:\n",
                "    print(each)"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 5,
            "metadata": {},
            "outputs": [],
            "source": [
                "eta = 1"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# UNIF"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 6,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    bandit_choice = parallel_idx % n_bandits\n",
                "    null_vs_alter = bandit_choice\n",
                "    if bandit_choice >= n_bandits//2:\n",
                "        bandit = lst_bandit_null[bandit_choice - n_bandits//2]\n",
                "    elif bandit_choice < n_bandits//2:\n",
                "        bandit = lst_bandit_alter[bandit_choice]\n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        # optimal_odds = [wb_optimal_probs[i] / (1 - wb_optimal_probs[i]) if wb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        # sampling_probs = [wb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        # sampling_probs = [nb_optimal_probs[i] / np.sum(nb_optimal_probs) for i in range(K)]\n",
                "        # sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_UNIF = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])\n",
                "df_UNIF.to_csv(f\"{saved_folder}/UNIF.csv\", index=False)\n",
                "del df_UNIF"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# NB-TS"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 7,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    bandit_choice = parallel_idx % n_bandits\n",
                "    null_vs_alter = bandit_choice\n",
                "    if bandit_choice >= n_bandits//2:\n",
                "        bandit = lst_bandit_null[bandit_choice - n_bandits//2]\n",
                "    elif bandit_choice < n_bandits//2:\n",
                "        bandit = lst_bandit_alter[bandit_choice]\n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        # optimal_odds = [wb_optimal_probs[i] / (1 - wb_optimal_probs[i]) if wb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        # sampling_probs = [wb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        sampling_probs = [nb_optimal_probs[i] / np.sum(nb_optimal_probs) for i in range(K)]\n",
                "        sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_NBTS = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])\n",
                "df_NBTS.to_csv(f\"{saved_folder}/NBTS.csv\", index=False)\n",
                "del df_NBTS"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# WB-TS"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 8,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    bandit_choice = parallel_idx % n_bandits\n",
                "    null_vs_alter = bandit_choice\n",
                "    if bandit_choice >= n_bandits//2:\n",
                "        bandit = lst_bandit_null[bandit_choice - n_bandits//2]\n",
                "    elif bandit_choice < n_bandits//2:\n",
                "        bandit = lst_bandit_alter[bandit_choice]\n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        # optimal_odds = [wb_optimal_probs[i] / (1 - wb_optimal_probs[i]) if wb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        # sampling_probs = [wb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        sampling_probs = [wb_optimal_probs[i] / np.sum(wb_optimal_probs) for i in range(K)]\n",
                "        sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_WBTS = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])\n",
                "df_WBTS.to_csv(f\"{saved_folder}/WBTS.csv\", index=False)\n",
                "del df_WBTS"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# NB-TTTS"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 9,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    bandit_choice = parallel_idx % n_bandits\n",
                "    null_vs_alter = bandit_choice\n",
                "    if bandit_choice >= n_bandits//2:\n",
                "        bandit = lst_bandit_null[bandit_choice - n_bandits//2]\n",
                "    elif bandit_choice < n_bandits//2:\n",
                "        bandit = lst_bandit_alter[bandit_choice]\n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        optimal_odds = [nb_optimal_probs[i] / (1 - nb_optimal_probs[i]) if nb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        sampling_probs = [nb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        sampling_probs = [sampling_probs[i] / np.sum(sampling_probs) for i in range(K)]\n",
                "        sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_NBTTTS = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])\n",
                "df_NBTTTS.to_csv(f\"{saved_folder}/NBTTTS.csv\", index=False)\n",
                "del df_NBTTTS"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# WB-TTTS"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 10,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    bandit_choice = parallel_idx % n_bandits\n",
                "    null_vs_alter = bandit_choice\n",
                "    if bandit_choice >= n_bandits//2:\n",
                "        bandit = lst_bandit_null[bandit_choice - n_bandits//2]\n",
                "    elif bandit_choice < n_bandits//2:\n",
                "        bandit = lst_bandit_alter[bandit_choice]\n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        optimal_odds = [wb_optimal_probs[i] / (1 - wb_optimal_probs[i]) if wb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        sampling_probs = [wb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        sampling_probs = [sampling_probs[i] / np.sum(sampling_probs) for i in range(K)]\n",
                "        sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_WBTTTS = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])\n",
                "df_WBTTTS.to_csv(f\"{saved_folder}/WBTTTS.csv\", index=False)\n",
                "del df_WBTTTS"
            ]
        }
    ],
    "metadata": {
        "interpreter": {
            "hash": "a3a36f77446f1a04093e1c8e00bf1863f5199b36eed9764a3273595b8f43e801"
        },
        "kernelspec": {
            "display_name": "Python 3.9.7 64-bit ('ml': venv)",
            "name": "python3"
        },
        "language_info": {
            "codemirror_mode": {
                "name": "ipython",
                "version": 3
            },
            "file_extension": ".py",
            "mimetype": "text/x-python",
            "name": "python",
            "nbconvert_exporter": "python",
            "pygments_lexer": "ipython3",
            "version": "3.9.16"
        },
        "orig_nbformat": 4
    },
    "nbformat": 4,
    "nbformat_minor": 2
}


==> code/notebooks/WBTS_K=10_K_=3_eta=1.ipynb <==
{
    "cells": [
        {
            "cell_type": "code",
            "execution_count": 1,
            "metadata": {},
            "outputs": [],
            "source": [
                "import warnings\n",
                "warnings.filterwarnings('ignore')\n",
                "import os\n",
                "import sys\n",
                "path = os.path.join(os.getcwd(), os.pardir)\n",
                "sys.path.append(path)"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 2,
            "metadata": {},
            "outputs": [],
            "source": [
                "import pandas as pd\n",
                "import numpy as np\n",
                "from scipy.stats import norm, skew, lomax\n",
                "from sklearn import metrics\n",
                "import matplotlib.pyplot as plt\n",
                "import pylab as py\n",
                "from BAI import environment, solver, analysis"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# Simulation Setup"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 4,
            "metadata": {},
            "outputs": [],
            "source": [
                "saved_folder=\"K\\=10_K\\'\\=2_eta\\=1\"\n",
                "np.random.seed(1)\n",
                "K = 10\n",
                "K_H0 = 2\n",
                "gamma = 0.01 * K\n",
                "n_bandits = 10\n",
                "n_parallels = 100000\n",
                "n_batches = 20\n",
                "batch_func = environment.func_constant_batch(500)\n",
                "variance = [1 for i in range(K)]\n",
                "lst_bandit_alter = []\n",
                "lst_bandit_null = []\n",
                "lst_thetas_alter = []\n",
                "lst_thetas_null = []\n",
                "for _ in range(n_bandits//2):\n",
                "    # H1 is True - Low Signal\n",
                "    thetas = np.sort(np.random.normal(0, 0.5, K))[::-1]\n",
                "    reward_func_alter = environment.func_gaussian_reward(thetas, variance)\n",
                "    bandit_alter = environment.Bandit(K=K, reward_func=reward_func_alter, batch_func=batch_func)\n",
                "    lst_bandit_alter.append(bandit_alter)\n",
                "    lst_thetas_alter.append(thetas)\n",
                "    # H0 is True - Low Signal\n",
                "    thetas = np.sort(np.random.normal(0, 0.5, K-K_H0+1))[::-1]\n",
                "    best_mu = max(thetas)\n",
                "    for _ in range(K_H0-1):\n",
                "        thetas = np.insert(thetas, 1, best_mu)\n",
                "    reward_func_null = environment.func_gaussian_reward(thetas, variance)\n",
                "    bandit_null = environment.Bandit(K=K, reward_func=reward_func_null, batch_func=batch_func)\n",
                "    lst_bandit_null.append(bandit_null)\n",
                "    lst_thetas_null.append(thetas)"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 4,
            "metadata": {},
            "outputs": [
                {
                    "name": "stdout",
                    "output_type": "stream",
                    "text": [
                        "H0\n",
                        "[ 0.73105397  0.73105397  0.56688472  0.02110687 -0.0862141  -0.1612086\n",
                        " -0.19202718 -0.43892921 -0.54994563 -1.03007035]\n",
                        "[ 0.26517773  0.26517773  0.11720785 -0.0063323  -0.19837676 -0.33562307\n",
                        " -0.34358635 -0.34583038 -0.42260282 -0.55865517]\n",
                        "[ 0.41949171  0.41949171  0.30860155  0.2933116   0.15008516  0.06007948\n",
                        " -0.10444712 -0.17467136 -0.17612492 -0.5712591 ]\n",
                        "[ 1.0927877   1.0927877   0.75990841  0.43808446  0.15781747  0.08001853\n",
                        " -0.25223293 -0.69824817 -0.7220569  -1.01110061]\n",
                        "[ 0.59945894  0.59945894  0.56474195  0.21174718  0.18878189  0.09257821\n",
                        "  0.06091064 -0.18764248 -0.3193652  -0.33533114]\n",
                        "H1\n",
                        "[ 0.87240588  0.81217268  0.43270381  0.15951955 -0.12468519 -0.26408588\n",
                        " -0.30587821 -0.38060345 -0.53648431 -1.15076935]\n",
                        "[ 0.57236185  0.45079536  0.45042797  0.29140761  0.25124717 -0.06144511\n",
                        " -0.13394404 -0.34186393 -0.46788472 -0.55030959]\n",
                        "[ 1.05012757  0.8462273   0.82990109  0.37102208  0.09545774  0.02540388\n",
                        " -0.09591778 -0.31849782 -0.37357915 -0.44381448]\n",
                        "[ 0.62643408  0.56581469  0.46555104  0.44257058  0.25646491  0.24425907\n",
                        "  0.14279366 -0.03778586 -0.14904642 -0.37719897]\n",
                        "[ 0.41398732  0.38100559  0.20502582  0.11504737  0.09914986  0.0932807\n",
                        "  0.05950432 -0.10037903 -0.11116407 -0.15310201]\n"
                    ]
                }
            ],
            "source": [
                "print(\"H0\")\n",
                "for each in lst_thetas_null:\n",
                "    print(each)\n",
                "print(\"H1\")\n",
                "for each in lst_thetas_alter:\n",
                "    print(each)"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 5,
            "metadata": {},
            "outputs": [],
            "source": [
                "eta = 1"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# UNIF"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 6,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    bandit_choice = parallel_idx % n_bandits\n",
                "    null_vs_alter = bandit_choice\n",
                "    if bandit_choice >= n_bandits//2:\n",
                "        bandit = lst_bandit_null[bandit_choice - n_bandits//2]\n",
                "    elif bandit_choice < n_bandits//2:\n",
                "        bandit = lst_bandit_alter[bandit_choice]\n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        # optimal_odds = [wb_optimal_probs[i] / (1 - wb_optimal_probs[i]) if wb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        # sampling_probs = [wb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        # sampling_probs = [nb_optimal_probs[i] / np.sum(nb_optimal_probs) for i in range(K)]\n",
                "        # sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_UNIF = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])\n",
                "df_UNIF.to_csv(f\"{saved_folder}/UNIF.csv\", index=False)\n",
                "del df_UNIF"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# NB-TS"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 7,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    bandit_choice = parallel_idx % n_bandits\n",
                "    null_vs_alter = bandit_choice\n",
                "    if bandit_choice >= n_bandits//2:\n",
                "        bandit = lst_bandit_null[bandit_choice - n_bandits//2]\n",
                "    elif bandit_choice < n_bandits//2:\n",
                "        bandit = lst_bandit_alter[bandit_choice]\n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        # optimal_odds = [wb_optimal_probs[i] / (1 - wb_optimal_probs[i]) if wb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        # sampling_probs = [wb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        sampling_probs = [nb_optimal_probs[i] / np.sum(nb_optimal_probs) for i in range(K)]\n",
                "        sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_NBTS = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])\n",
                "df_NBTS.to_csv(f\"{saved_folder}/NBTS.csv\", index=False)\n",
                "del df_NBTS"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# WB-TS"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 8,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    bandit_choice = parallel_idx % n_bandits\n",
                "    null_vs_alter = bandit_choice\n",
                "    if bandit_choice >= n_bandits//2:\n",
                "        bandit = lst_bandit_null[bandit_choice - n_bandits//2]\n",
                "    elif bandit_choice < n_bandits//2:\n",
                "        bandit = lst_bandit_alter[bandit_choice]\n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        # optimal_odds = [wb_optimal_probs[i] / (1 - wb_optimal_probs[i]) if wb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        # sampling_probs = [wb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        sampling_probs = [wb_optimal_probs[i] / np.sum(wb_optimal_probs) for i in range(K)]\n",
                "        sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_WBTS = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])\n",
                "df_WBTS.to_csv(f\"{saved_folder}/WBTS.csv\", index=False)\n",
                "del df_WBTS"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# NB-TTTS"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 9,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    bandit_choice = parallel_idx % n_bandits\n",
                "    null_vs_alter = bandit_choice\n",
                "    if bandit_choice >= n_bandits//2:\n",
                "        bandit = lst_bandit_null[bandit_choice - n_bandits//2]\n",
                "    elif bandit_choice < n_bandits//2:\n",
                "        bandit = lst_bandit_alter[bandit_choice]\n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        optimal_odds = [nb_optimal_probs[i] / (1 - nb_optimal_probs[i]) if nb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        sampling_probs = [nb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        sampling_probs = [sampling_probs[i] / np.sum(sampling_probs) for i in range(K)]\n",
                "        sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_NBTTTS = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])\n",
                "df_NBTTTS.to_csv(f\"{saved_folder}/NBTTTS.csv\", index=False)\n",
                "del df_NBTTTS"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# WB-TTTS"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 10,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    bandit_choice = parallel_idx % n_bandits\n",
                "    null_vs_alter = bandit_choice\n",
                "    if bandit_choice >= n_bandits//2:\n",
                "        bandit = lst_bandit_null[bandit_choice - n_bandits//2]\n",
                "    elif bandit_choice < n_bandits//2:\n",
                "        bandit = lst_bandit_alter[bandit_choice]\n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        optimal_odds = [wb_optimal_probs[i] / (1 - wb_optimal_probs[i]) if wb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        sampling_probs = [wb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        sampling_probs = [sampling_probs[i] / np.sum(sampling_probs) for i in range(K)]\n",
                "        sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_WBTTTS = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])\n",
                "df_WBTTTS.to_csv(f\"{saved_folder}/WBTTTS.csv\", index=False)\n",
                "del df_WBTTTS"
            ]
        }
    ],
    "metadata": {
        "interpreter": {
            "hash": "a3a36f77446f1a04093e1c8e00bf1863f5199b36eed9764a3273595b8f43e801"
        },
        "kernelspec": {
            "display_name": "Python 3.9.7 64-bit ('ml': venv)",
            "name": "python3"
        },
        "language_info": {
            "codemirror_mode": {
                "name": "ipython",
                "version": 3
            },
            "file_extension": ".py",
            "mimetype": "text/x-python",
            "name": "python",
            "nbconvert_exporter": "python",
            "pygments_lexer": "ipython3",
            "version": "3.9.16"
        },
        "orig_nbformat": 4
    },
    "nbformat": 4,
    "nbformat_minor": 2
}


==> code/notebooks/WBTTTS_K=10_K_=2_eta=1.ipynb <==
{
    "cells": [
        {
            "cell_type": "code",
            "execution_count": 1,
            "metadata": {},
            "outputs": [],
            "source": [
                "import warnings\n",
                "warnings.filterwarnings('ignore')\n",
                "import os\n",
                "import sys\n",
                "path = os.path.join(os.getcwd(), os.pardir)\n",
                "sys.path.append(path)"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 2,
            "metadata": {},
            "outputs": [],
            "source": [
                "import pandas as pd\n",
                "import numpy as np\n",
                "from scipy.stats import norm, skew, lomax\n",
                "from sklearn import metrics\n",
                "import matplotlib.pyplot as plt\n",
                "import pylab as py\n",
                "from BAI import environment, solver, analysis"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# Simulation Setup"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 4,
            "metadata": {},
            "outputs": [],
            "source": [
                "saved_folder=\"K\\=10_K\\'\\=2_eta\\=1\"\n",
                "np.random.seed(1)\n",
                "K = 10\n",
                "K_H0 = 2\n",
                "gamma = 0.01 * K\n",
                "n_bandits = 10\n",
                "n_parallels = 100000\n",
                "n_batches = 20\n",
                "batch_func = environment.func_constant_batch(500)\n",
                "variance = [1 for i in range(K)]\n",
                "lst_bandit_alter = []\n",
                "lst_bandit_null = []\n",
                "lst_thetas_alter = []\n",
                "lst_thetas_null = []\n",
                "for _ in range(n_bandits//2):\n",
                "    # H1 is True - Low Signal\n",
                "    thetas = np.sort(np.random.normal(0, 0.5, K))[::-1]\n",
                "    reward_func_alter = environment.func_gaussian_reward(thetas, variance)\n",
                "    bandit_alter = environment.Bandit(K=K, reward_func=reward_func_alter, batch_func=batch_func)\n",
                "    lst_bandit_alter.append(bandit_alter)\n",
                "    lst_thetas_alter.append(thetas)\n",
                "    # H0 is True - Low Signal\n",
                "    thetas = np.sort(np.random.normal(0, 0.5, K-K_H0+1))[::-1]\n",
                "    best_mu = max(thetas)\n",
                "    for _ in range(K_H0-1):\n",
                "        thetas = np.insert(thetas, 1, best_mu)\n",
                "    reward_func_null = environment.func_gaussian_reward(thetas, variance)\n",
                "    bandit_null = environment.Bandit(K=K, reward_func=reward_func_null, batch_func=batch_func)\n",
                "    lst_bandit_null.append(bandit_null)\n",
                "    lst_thetas_null.append(thetas)"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 4,
            "metadata": {},
            "outputs": [
                {
                    "name": "stdout",
                    "output_type": "stream",
                    "text": [
                        "H0\n",
                        "[ 0.73105397  0.73105397  0.56688472  0.02110687 -0.0862141  -0.1612086\n",
                        " -0.19202718 -0.43892921 -0.54994563 -1.03007035]\n",
                        "[ 0.26517773  0.26517773  0.11720785 -0.0063323  -0.19837676 -0.33562307\n",
                        " -0.34358635 -0.34583038 -0.42260282 -0.55865517]\n",
                        "[ 0.41949171  0.41949171  0.30860155  0.2933116   0.15008516  0.06007948\n",
                        " -0.10444712 -0.17467136 -0.17612492 -0.5712591 ]\n",
                        "[ 1.0927877   1.0927877   0.75990841  0.43808446  0.15781747  0.08001853\n",
                        " -0.25223293 -0.69824817 -0.7220569  -1.01110061]\n",
                        "[ 0.59945894  0.59945894  0.56474195  0.21174718  0.18878189  0.09257821\n",
                        "  0.06091064 -0.18764248 -0.3193652  -0.33533114]\n",
                        "H1\n",
                        "[ 0.87240588  0.81217268  0.43270381  0.15951955 -0.12468519 -0.26408588\n",
                        " -0.30587821 -0.38060345 -0.53648431 -1.15076935]\n",
                        "[ 0.57236185  0.45079536  0.45042797  0.29140761  0.25124717 -0.06144511\n",
                        " -0.13394404 -0.34186393 -0.46788472 -0.55030959]\n",
                        "[ 1.05012757  0.8462273   0.82990109  0.37102208  0.09545774  0.02540388\n",
                        " -0.09591778 -0.31849782 -0.37357915 -0.44381448]\n",
                        "[ 0.62643408  0.56581469  0.46555104  0.44257058  0.25646491  0.24425907\n",
                        "  0.14279366 -0.03778586 -0.14904642 -0.37719897]\n",
                        "[ 0.41398732  0.38100559  0.20502582  0.11504737  0.09914986  0.0932807\n",
                        "  0.05950432 -0.10037903 -0.11116407 -0.15310201]\n"
                    ]
                }
            ],
            "source": [
                "print(\"H0\")\n",
                "for each in lst_thetas_null:\n",
                "    print(each)\n",
                "print(\"H1\")\n",
                "for each in lst_thetas_alter:\n",
                "    print(each)"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 5,
            "metadata": {},
            "outputs": [],
            "source": [
                "eta = 1"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# UNIF"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 6,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    bandit_choice = parallel_idx % n_bandits\n",
                "    null_vs_alter = bandit_choice\n",
                "    if bandit_choice >= n_bandits//2:\n",
                "        bandit = lst_bandit_null[bandit_choice - n_bandits//2]\n",
                "    elif bandit_choice < n_bandits//2:\n",
                "        bandit = lst_bandit_alter[bandit_choice]\n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        # optimal_odds = [wb_optimal_probs[i] / (1 - wb_optimal_probs[i]) if wb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        # sampling_probs = [wb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        # sampling_probs = [nb_optimal_probs[i] / np.sum(nb_optimal_probs) for i in range(K)]\n",
                "        # sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_UNIF = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])\n",
                "df_UNIF.to_csv(f\"{saved_folder}/UNIF.csv\", index=False)\n",
                "del df_UNIF"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# NB-TS"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 7,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    bandit_choice = parallel_idx % n_bandits\n",
                "    null_vs_alter = bandit_choice\n",
                "    if bandit_choice >= n_bandits//2:\n",
                "        bandit = lst_bandit_null[bandit_choice - n_bandits//2]\n",
                "    elif bandit_choice < n_bandits//2:\n",
                "        bandit = lst_bandit_alter[bandit_choice]\n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        # optimal_odds = [wb_optimal_probs[i] / (1 - wb_optimal_probs[i]) if wb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        # sampling_probs = [wb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        sampling_probs = [nb_optimal_probs[i] / np.sum(nb_optimal_probs) for i in range(K)]\n",
                "        sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_NBTS = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])\n",
                "df_NBTS.to_csv(f\"{saved_folder}/NBTS.csv\", index=False)\n",
                "del df_NBTS"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# WB-TS"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 8,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    bandit_choice = parallel_idx % n_bandits\n",
                "    null_vs_alter = bandit_choice\n",
                "    if bandit_choice >= n_bandits//2:\n",
                "        bandit = lst_bandit_null[bandit_choice - n_bandits//2]\n",
                "    elif bandit_choice < n_bandits//2:\n",
                "        bandit = lst_bandit_alter[bandit_choice]\n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        # optimal_odds = [wb_optimal_probs[i] / (1 - wb_optimal_probs[i]) if wb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        # sampling_probs = [wb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        sampling_probs = [wb_optimal_probs[i] / np.sum(wb_optimal_probs) for i in range(K)]\n",
                "        sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_WBTS = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])\n",
                "df_WBTS.to_csv(f\"{saved_folder}/WBTS.csv\", index=False)\n",
                "del df_WBTS"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# NB-TTTS"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 9,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    bandit_choice = parallel_idx % n_bandits\n",
                "    null_vs_alter = bandit_choice\n",
                "    if bandit_choice >= n_bandits//2:\n",
                "        bandit = lst_bandit_null[bandit_choice - n_bandits//2]\n",
                "    elif bandit_choice < n_bandits//2:\n",
                "        bandit = lst_bandit_alter[bandit_choice]\n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        optimal_odds = [nb_optimal_probs[i] / (1 - nb_optimal_probs[i]) if nb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        sampling_probs = [nb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        sampling_probs = [sampling_probs[i] / np.sum(sampling_probs) for i in range(K)]\n",
                "        sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_NBTTTS = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])\n",
                "df_NBTTTS.to_csv(f\"{saved_folder}/NBTTTS.csv\", index=False)\n",
                "del df_NBTTTS"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# WB-TTTS"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 10,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    bandit_choice = parallel_idx % n_bandits\n",
                "    null_vs_alter = bandit_choice\n",
                "    if bandit_choice >= n_bandits//2:\n",
                "        bandit = lst_bandit_null[bandit_choice - n_bandits//2]\n",
                "    elif bandit_choice < n_bandits//2:\n",
                "        bandit = lst_bandit_alter[bandit_choice]\n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        optimal_odds = [wb_optimal_probs[i] / (1 - wb_optimal_probs[i]) if wb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        sampling_probs = [wb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        sampling_probs = [sampling_probs[i] / np.sum(sampling_probs) for i in range(K)]\n",
                "        sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_WBTTTS = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])\n",
                "df_WBTTTS.to_csv(f\"{saved_folder}/WBTTTS.csv\", index=False)\n",
                "del df_WBTTTS"
            ]
        }
    ],
    "metadata": {
        "interpreter": {
            "hash": "a3a36f77446f1a04093e1c8e00bf1863f5199b36eed9764a3273595b8f43e801"
        },
        "kernelspec": {
            "display_name": "Python 3.9.7 64-bit ('ml': venv)",
            "name": "python3"
        },
        "language_info": {
            "codemirror_mode": {
                "name": "ipython",
                "version": 3
            },
            "file_extension": ".py",
            "mimetype": "text/x-python",
            "name": "python",
            "nbconvert_exporter": "python",
            "pygments_lexer": "ipython3",
            "version": "3.9.16"
        },
        "orig_nbformat": 4
    },
    "nbformat": 4,
    "nbformat_minor": 2
}


==> code/notebooks/WBTTTS_K=10_K_=3_eta=0.7.ipynb <==
{
    "cells": [
        {
            "cell_type": "code",
            "execution_count": 1,
            "metadata": {},
            "outputs": [],
            "source": [
                "import warnings\n",
                "warnings.filterwarnings('ignore')\n",
                "import os\n",
                "import sys\n",
                "path = os.path.join(os.getcwd(), os.pardir)\n",
                "sys.path.append(path)"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 2,
            "metadata": {},
            "outputs": [],
            "source": [
                "import pandas as pd\n",
                "import numpy as np\n",
                "from scipy.stats import norm, skew, lomax\n",
                "from sklearn import metrics\n",
                "import matplotlib.pyplot as plt\n",
                "import pylab as py\n",
                "from BAI import environment, solver, analysis"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# Simulation Setup"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 4,
            "metadata": {},
            "outputs": [],
            "source": [
                "saved_folder=\"K\\=10_K\\'\\=2_eta\\=1\"\n",
                "np.random.seed(1)\n",
                "K = 10\n",
                "K_H0 = 2\n",
                "gamma = 0.01 * K\n",
                "n_bandits = 10\n",
                "n_parallels = 100000\n",
                "n_batches = 20\n",
                "batch_func = environment.func_constant_batch(500)\n",
                "variance = [1 for i in range(K)]\n",
                "lst_bandit_alter = []\n",
                "lst_bandit_null = []\n",
                "lst_thetas_alter = []\n",
                "lst_thetas_null = []\n",
                "for _ in range(n_bandits//2):\n",
                "    # H1 is True - Low Signal\n",
                "    thetas = np.sort(np.random.normal(0, 0.5, K))[::-1]\n",
                "    reward_func_alter = environment.func_gaussian_reward(thetas, variance)\n",
                "    bandit_alter = environment.Bandit(K=K, reward_func=reward_func_alter, batch_func=batch_func)\n",
                "    lst_bandit_alter.append(bandit_alter)\n",
                "    lst_thetas_alter.append(thetas)\n",
                "    # H0 is True - Low Signal\n",
                "    thetas = np.sort(np.random.normal(0, 0.5, K-K_H0+1))[::-1]\n",
                "    best_mu = max(thetas)\n",
                "    for _ in range(K_H0-1):\n",
                "        thetas = np.insert(thetas, 1, best_mu)\n",
                "    reward_func_null = environment.func_gaussian_reward(thetas, variance)\n",
                "    bandit_null = environment.Bandit(K=K, reward_func=reward_func_null, batch_func=batch_func)\n",
                "    lst_bandit_null.append(bandit_null)\n",
                "    lst_thetas_null.append(thetas)"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 4,
            "metadata": {},
            "outputs": [
                {
                    "name": "stdout",
                    "output_type": "stream",
                    "text": [
                        "H0\n",
                        "[ 0.73105397  0.73105397  0.56688472  0.02110687 -0.0862141  -0.1612086\n",
                        " -0.19202718 -0.43892921 -0.54994563 -1.03007035]\n",
                        "[ 0.26517773  0.26517773  0.11720785 -0.0063323  -0.19837676 -0.33562307\n",
                        " -0.34358635 -0.34583038 -0.42260282 -0.55865517]\n",
                        "[ 0.41949171  0.41949171  0.30860155  0.2933116   0.15008516  0.06007948\n",
                        " -0.10444712 -0.17467136 -0.17612492 -0.5712591 ]\n",
                        "[ 1.0927877   1.0927877   0.75990841  0.43808446  0.15781747  0.08001853\n",
                        " -0.25223293 -0.69824817 -0.7220569  -1.01110061]\n",
                        "[ 0.59945894  0.59945894  0.56474195  0.21174718  0.18878189  0.09257821\n",
                        "  0.06091064 -0.18764248 -0.3193652  -0.33533114]\n",
                        "H1\n",
                        "[ 0.87240588  0.81217268  0.43270381  0.15951955 -0.12468519 -0.26408588\n",
                        " -0.30587821 -0.38060345 -0.53648431 -1.15076935]\n",
                        "[ 0.57236185  0.45079536  0.45042797  0.29140761  0.25124717 -0.06144511\n",
                        " -0.13394404 -0.34186393 -0.46788472 -0.55030959]\n",
                        "[ 1.05012757  0.8462273   0.82990109  0.37102208  0.09545774  0.02540388\n",
                        " -0.09591778 -0.31849782 -0.37357915 -0.44381448]\n",
                        "[ 0.62643408  0.56581469  0.46555104  0.44257058  0.25646491  0.24425907\n",
                        "  0.14279366 -0.03778586 -0.14904642 -0.37719897]\n",
                        "[ 0.41398732  0.38100559  0.20502582  0.11504737  0.09914986  0.0932807\n",
                        "  0.05950432 -0.10037903 -0.11116407 -0.15310201]\n"
                    ]
                }
            ],
            "source": [
                "print(\"H0\")\n",
                "for each in lst_thetas_null:\n",
                "    print(each)\n",
                "print(\"H1\")\n",
                "for each in lst_thetas_alter:\n",
                "    print(each)"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 5,
            "metadata": {},
            "outputs": [],
            "source": [
                "eta = 1"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# UNIF"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 6,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    bandit_choice = parallel_idx % n_bandits\n",
                "    null_vs_alter = bandit_choice\n",
                "    if bandit_choice >= n_bandits//2:\n",
                "        bandit = lst_bandit_null[bandit_choice - n_bandits//2]\n",
                "    elif bandit_choice < n_bandits//2:\n",
                "        bandit = lst_bandit_alter[bandit_choice]\n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        # optimal_odds = [wb_optimal_probs[i] / (1 - wb_optimal_probs[i]) if wb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        # sampling_probs = [wb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        # sampling_probs = [nb_optimal_probs[i] / np.sum(nb_optimal_probs) for i in range(K)]\n",
                "        # sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_UNIF = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])\n",
                "df_UNIF.to_csv(f\"{saved_folder}/UNIF.csv\", index=False)\n",
                "del df_UNIF"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# NB-TS"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 7,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    bandit_choice = parallel_idx % n_bandits\n",
                "    null_vs_alter = bandit_choice\n",
                "    if bandit_choice >= n_bandits//2:\n",
                "        bandit = lst_bandit_null[bandit_choice - n_bandits//2]\n",
                "    elif bandit_choice < n_bandits//2:\n",
                "        bandit = lst_bandit_alter[bandit_choice]\n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        # optimal_odds = [wb_optimal_probs[i] / (1 - wb_optimal_probs[i]) if wb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        # sampling_probs = [wb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        sampling_probs = [nb_optimal_probs[i] / np.sum(nb_optimal_probs) for i in range(K)]\n",
                "        sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_NBTS = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])\n",
                "df_NBTS.to_csv(f\"{saved_folder}/NBTS.csv\", index=False)\n",
                "del df_NBTS"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# WB-TS"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 8,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    bandit_choice = parallel_idx % n_bandits\n",
                "    null_vs_alter = bandit_choice\n",
                "    if bandit_choice >= n_bandits//2:\n",
                "        bandit = lst_bandit_null[bandit_choice - n_bandits//2]\n",
                "    elif bandit_choice < n_bandits//2:\n",
                "        bandit = lst_bandit_alter[bandit_choice]\n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        # optimal_odds = [wb_optimal_probs[i] / (1 - wb_optimal_probs[i]) if wb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        # sampling_probs = [wb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        sampling_probs = [wb_optimal_probs[i] / np.sum(wb_optimal_probs) for i in range(K)]\n",
                "        sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_WBTS = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])\n",
                "df_WBTS.to_csv(f\"{saved_folder}/WBTS.csv\", index=False)\n",
                "del df_WBTS"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# NB-TTTS"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 9,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    bandit_choice = parallel_idx % n_bandits\n",
                "    null_vs_alter = bandit_choice\n",
                "    if bandit_choice >= n_bandits//2:\n",
                "        bandit = lst_bandit_null[bandit_choice - n_bandits//2]\n",
                "    elif bandit_choice < n_bandits//2:\n",
                "        bandit = lst_bandit_alter[bandit_choice]\n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        optimal_odds = [nb_optimal_probs[i] / (1 - nb_optimal_probs[i]) if nb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        sampling_probs = [nb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        sampling_probs = [sampling_probs[i] / np.sum(sampling_probs) for i in range(K)]\n",
                "        sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_NBTTTS = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])\n",
                "df_NBTTTS.to_csv(f\"{saved_folder}/NBTTTS.csv\", index=False)\n",
                "del df_NBTTTS"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# WB-TTTS"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 10,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    bandit_choice = parallel_idx % n_bandits\n",
                "    null_vs_alter = bandit_choice\n",
                "    if bandit_choice >= n_bandits//2:\n",
                "        bandit = lst_bandit_null[bandit_choice - n_bandits//2]\n",
                "    elif bandit_choice < n_bandits//2:\n",
                "        bandit = lst_bandit_alter[bandit_choice]\n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        optimal_odds = [wb_optimal_probs[i] / (1 - wb_optimal_probs[i]) if wb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        sampling_probs = [wb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        sampling_probs = [sampling_probs[i] / np.sum(sampling_probs) for i in range(K)]\n",
                "        sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_WBTTTS = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])\n",
                "df_WBTTTS.to_csv(f\"{saved_folder}/WBTTTS.csv\", index=False)\n",
                "del df_WBTTTS"
            ]
        }
    ],
    "metadata": {
        "interpreter": {
            "hash": "a3a36f77446f1a04093e1c8e00bf1863f5199b36eed9764a3273595b8f43e801"
        },
        "kernelspec": {
            "display_name": "Python 3.9.7 64-bit ('ml': venv)",
            "name": "python3"
        },
        "language_info": {
            "codemirror_mode": {
                "name": "ipython",
                "version": 3
            },
            "file_extension": ".py",
            "mimetype": "text/x-python",
            "name": "python",
            "nbconvert_exporter": "python",
            "pygments_lexer": "ipython3",
            "version": "3.9.16"
        },
        "orig_nbformat": 4
    },
    "nbformat": 4,
    "nbformat_minor": 2
}


==> code/notebooks/WBTTTS_K=10_K_=3_eta=1.ipynb <==
{
    "cells": [
        {
            "cell_type": "code",
            "execution_count": 1,
            "metadata": {},
            "outputs": [],
            "source": [
                "import warnings\n",
                "warnings.filterwarnings('ignore')\n",
                "import os\n",
                "import sys\n",
                "path = os.path.join(os.getcwd(), os.pardir)\n",
                "sys.path.append(path)"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 2,
            "metadata": {},
            "outputs": [],
            "source": [
                "import pandas as pd\n",
                "import numpy as np\n",
                "from scipy.stats import norm, skew, lomax\n",
                "from sklearn import metrics\n",
                "import matplotlib.pyplot as plt\n",
                "import pylab as py\n",
                "from BAI import environment, solver, analysis"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# Simulation Setup"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 4,
            "metadata": {},
            "outputs": [],
            "source": [
                "saved_folder=\"K\\=10_K\\'\\=2_eta\\=1\"\n",
                "np.random.seed(1)\n",
                "K = 10\n",
                "K_H0 = 2\n",
                "gamma = 0.01 * K\n",
                "n_bandits = 10\n",
                "n_parallels = 100000\n",
                "n_batches = 20\n",
                "batch_func = environment.func_constant_batch(500)\n",
                "variance = [1 for i in range(K)]\n",
                "lst_bandit_alter = []\n",
                "lst_bandit_null = []\n",
                "lst_thetas_alter = []\n",
                "lst_thetas_null = []\n",
                "for _ in range(n_bandits//2):\n",
                "    # H1 is True - Low Signal\n",
                "    thetas = np.sort(np.random.normal(0, 0.5, K))[::-1]\n",
                "    reward_func_alter = environment.func_gaussian_reward(thetas, variance)\n",
                "    bandit_alter = environment.Bandit(K=K, reward_func=reward_func_alter, batch_func=batch_func)\n",
                "    lst_bandit_alter.append(bandit_alter)\n",
                "    lst_thetas_alter.append(thetas)\n",
                "    # H0 is True - Low Signal\n",
                "    thetas = np.sort(np.random.normal(0, 0.5, K-K_H0+1))[::-1]\n",
                "    best_mu = max(thetas)\n",
                "    for _ in range(K_H0-1):\n",
                "        thetas = np.insert(thetas, 1, best_mu)\n",
                "    reward_func_null = environment.func_gaussian_reward(thetas, variance)\n",
                "    bandit_null = environment.Bandit(K=K, reward_func=reward_func_null, batch_func=batch_func)\n",
                "    lst_bandit_null.append(bandit_null)\n",
                "    lst_thetas_null.append(thetas)"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 4,
            "metadata": {},
            "outputs": [
                {
                    "name": "stdout",
                    "output_type": "stream",
                    "text": [
                        "H0\n",
                        "[ 0.73105397  0.73105397  0.56688472  0.02110687 -0.0862141  -0.1612086\n",
                        " -0.19202718 -0.43892921 -0.54994563 -1.03007035]\n",
                        "[ 0.26517773  0.26517773  0.11720785 -0.0063323  -0.19837676 -0.33562307\n",
                        " -0.34358635 -0.34583038 -0.42260282 -0.55865517]\n",
                        "[ 0.41949171  0.41949171  0.30860155  0.2933116   0.15008516  0.06007948\n",
                        " -0.10444712 -0.17467136 -0.17612492 -0.5712591 ]\n",
                        "[ 1.0927877   1.0927877   0.75990841  0.43808446  0.15781747  0.08001853\n",
                        " -0.25223293 -0.69824817 -0.7220569  -1.01110061]\n",
                        "[ 0.59945894  0.59945894  0.56474195  0.21174718  0.18878189  0.09257821\n",
                        "  0.06091064 -0.18764248 -0.3193652  -0.33533114]\n",
                        "H1\n",
                        "[ 0.87240588  0.81217268  0.43270381  0.15951955 -0.12468519 -0.26408588\n",
                        " -0.30587821 -0.38060345 -0.53648431 -1.15076935]\n",
                        "[ 0.57236185  0.45079536  0.45042797  0.29140761  0.25124717 -0.06144511\n",
                        " -0.13394404 -0.34186393 -0.46788472 -0.55030959]\n",
                        "[ 1.05012757  0.8462273   0.82990109  0.37102208  0.09545774  0.02540388\n",
                        " -0.09591778 -0.31849782 -0.37357915 -0.44381448]\n",
                        "[ 0.62643408  0.56581469  0.46555104  0.44257058  0.25646491  0.24425907\n",
                        "  0.14279366 -0.03778586 -0.14904642 -0.37719897]\n",
                        "[ 0.41398732  0.38100559  0.20502582  0.11504737  0.09914986  0.0932807\n",
                        "  0.05950432 -0.10037903 -0.11116407 -0.15310201]\n"
                    ]
                }
            ],
            "source": [
                "print(\"H0\")\n",
                "for each in lst_thetas_null:\n",
                "    print(each)\n",
                "print(\"H1\")\n",
                "for each in lst_thetas_alter:\n",
                "    print(each)"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 5,
            "metadata": {},
            "outputs": [],
            "source": [
                "eta = 1"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# UNIF"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 6,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    bandit_choice = parallel_idx % n_bandits\n",
                "    null_vs_alter = bandit_choice\n",
                "    if bandit_choice >= n_bandits//2:\n",
                "        bandit = lst_bandit_null[bandit_choice - n_bandits//2]\n",
                "    elif bandit_choice < n_bandits//2:\n",
                "        bandit = lst_bandit_alter[bandit_choice]\n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        # optimal_odds = [wb_optimal_probs[i] / (1 - wb_optimal_probs[i]) if wb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        # sampling_probs = [wb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        # sampling_probs = [nb_optimal_probs[i] / np.sum(nb_optimal_probs) for i in range(K)]\n",
                "        # sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_UNIF = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])\n",
                "df_UNIF.to_csv(f\"{saved_folder}/UNIF.csv\", index=False)\n",
                "del df_UNIF"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# NB-TS"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 7,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    bandit_choice = parallel_idx % n_bandits\n",
                "    null_vs_alter = bandit_choice\n",
                "    if bandit_choice >= n_bandits//2:\n",
                "        bandit = lst_bandit_null[bandit_choice - n_bandits//2]\n",
                "    elif bandit_choice < n_bandits//2:\n",
                "        bandit = lst_bandit_alter[bandit_choice]\n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        # optimal_odds = [wb_optimal_probs[i] / (1 - wb_optimal_probs[i]) if wb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        # sampling_probs = [wb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        sampling_probs = [nb_optimal_probs[i] / np.sum(nb_optimal_probs) for i in range(K)]\n",
                "        sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_NBTS = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])\n",
                "df_NBTS.to_csv(f\"{saved_folder}/NBTS.csv\", index=False)\n",
                "del df_NBTS"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# WB-TS"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 8,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    bandit_choice = parallel_idx % n_bandits\n",
                "    null_vs_alter = bandit_choice\n",
                "    if bandit_choice >= n_bandits//2:\n",
                "        bandit = lst_bandit_null[bandit_choice - n_bandits//2]\n",
                "    elif bandit_choice < n_bandits//2:\n",
                "        bandit = lst_bandit_alter[bandit_choice]\n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        # optimal_odds = [wb_optimal_probs[i] / (1 - wb_optimal_probs[i]) if wb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        # sampling_probs = [wb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        sampling_probs = [wb_optimal_probs[i] / np.sum(wb_optimal_probs) for i in range(K)]\n",
                "        sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_WBTS = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])\n",
                "df_WBTS.to_csv(f\"{saved_folder}/WBTS.csv\", index=False)\n",
                "del df_WBTS"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# NB-TTTS"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 9,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    bandit_choice = parallel_idx % n_bandits\n",
                "    null_vs_alter = bandit_choice\n",
                "    if bandit_choice >= n_bandits//2:\n",
                "        bandit = lst_bandit_null[bandit_choice - n_bandits//2]\n",
                "    elif bandit_choice < n_bandits//2:\n",
                "        bandit = lst_bandit_alter[bandit_choice]\n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        optimal_odds = [nb_optimal_probs[i] / (1 - nb_optimal_probs[i]) if nb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        sampling_probs = [nb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        sampling_probs = [sampling_probs[i] / np.sum(sampling_probs) for i in range(K)]\n",
                "        sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_NBTTTS = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])\n",
                "df_NBTTTS.to_csv(f\"{saved_folder}/NBTTTS.csv\", index=False)\n",
                "del df_NBTTTS"
            ]
        },
        {
            "cell_type": "markdown",
            "metadata": {},
            "source": [
                "# WB-TTTS"
            ]
        },
        {
            "cell_type": "code",
            "execution_count": 10,
            "metadata": {},
            "outputs": [],
            "source": [
                "G = 5000\n",
                "beta = 0.5\n",
                "tracking_history = []\n",
                "for parallel_idx in range(n_parallels):\n",
                "    bandit_choice = parallel_idx % n_bandits\n",
                "    null_vs_alter = bandit_choice\n",
                "    if bandit_choice >= n_bandits//2:\n",
                "        bandit = lst_bandit_null[bandit_choice - n_bandits//2]\n",
                "    elif bandit_choice < n_bandits//2:\n",
                "        bandit = lst_bandit_alter[bandit_choice]\n",
                "    trials = [0 for i in range(K)]\n",
                "    rewards = [0 for i in range(K)]\n",
                "    mus_nb = [0 for i in range(K)]\n",
                "    mus_wb = [0 for i in range(K)]\n",
                "    lambdas = [0 for i in range(K)]\n",
                "    numerator = [0 for i in range(K)]\n",
                "    denominator = [0 for i in range(K)]\n",
                "    batch_count = [0 for i in range(K)]\n",
                "    # cal sample variance\n",
                "    SS = [0 for _ in range(K)]\n",
                "    sample_variance_nb = [1 for _ in range(K)]\n",
                "    sample_variance_wb = [1 for _ in range(K)]\n",
                "    sampling_probs = [1 / K for i in range(K)]\n",
                "    for batch_idx in range(n_batches):\n",
                "        batch_feedback = bandit.batch_observe_fast(\n",
                "            sampling_distrib = sampling_probs, \n",
                "            time_index=batch_idx\n",
                "        )\n",
                "        for arm_idx in range(K):\n",
                "            batch_trials = batch_feedback['trials'][arm_idx]\n",
                "            if batch_trials > 0:\n",
                "                trials[arm_idx] += batch_trials\n",
                "                rewards[arm_idx] += batch_feedback['rewards'][arm_idx]\n",
                "                # update batch info\n",
                "                batch_count[arm_idx] += 1\n",
                "                denominator[arm_idx] += np.sqrt(batch_trials)\n",
                "                numerator[arm_idx] += batch_feedback['rewards'][arm_idx] / np.sqrt(batch_trials)\n",
                "                # initial prior by first batch or update posterior\n",
                "                lambdas[arm_idx] =  denominator[arm_idx]**2 / batch_count[arm_idx]\n",
                "                mus_wb[arm_idx] = numerator[arm_idx] / denominator[arm_idx]\n",
                "                mus_nb[arm_idx] = rewards[arm_idx] / trials[arm_idx]\n",
                "                # cal sample variance\n",
                "                SS[arm_idx] += batch_feedback['squared_rewards'][arm_idx]\n",
                "                sample_variance_nb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_nb[arm_idx]**2\n",
                "                sample_variance_wb[arm_idx] = SS[arm_idx] / trials[arm_idx] - mus_wb[arm_idx]**2\n",
                "        # weighted batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_wb[i], np.sqrt(sample_variance_wb[i]/(eta * lambdas[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        wb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        wb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # naive batched\n",
                "        mc_sampling = np.array([np.random.normal(mus_nb[i], np.sqrt(sample_variance_nb[i]/(eta * trials[i])), G) for i in range(K)])\n",
                "        mc_optimal_arm = np.argmax(mc_sampling, axis=0)\n",
                "        nb_posterior_delta = np.mean(np.max(mc_sampling, axis=0) - mc_sampling, axis=1)\n",
                "        nb_optimal_probs = [round(np.sum(np.where(mc_optimal_arm == arm_i, 1, 0)) / G, 4) for arm_i in range(K)]\n",
                "        # tracking history and analysis\n",
                "        for arm_idx in range(K):\n",
                "            tracking_reccord = (\n",
                "                parallel_idx,\n",
                "                null_vs_alter,\n",
                "                batch_idx,\n",
                "                arm_idx,\n",
                "                sampling_probs[arm_idx],\n",
                "                mus_nb[arm_idx],\n",
                "                trials[arm_idx],\n",
                "                sample_variance_nb[arm_idx],\n",
                "                nb_optimal_probs[arm_idx],\n",
                "                nb_posterior_delta[arm_idx],\n",
                "                mus_wb[arm_idx],\n",
                "                lambdas[arm_idx],\n",
                "                sample_variance_wb[arm_idx],\n",
                "                wb_optimal_probs[arm_idx],\n",
                "                wb_posterior_delta[arm_idx],\n",
                "                trials[arm_idx] / sum(trials)\n",
                "            )\n",
                "            tracking_history.append(tracking_reccord)\n",
                "        # change traffic\n",
                "        optimal_odds = [wb_optimal_probs[i] / (1 - wb_optimal_probs[i]) if wb_optimal_probs[i] < 1 else 99 for i in range(K)]\n",
                "        sampling_probs = [wb_optimal_probs[i] * (beta + (1 - beta) * (np.sum(optimal_odds) - optimal_odds[i])) for i in range(K)]\n",
                "        sampling_probs = [sampling_probs[i] / np.sum(sampling_probs) for i in range(K)]\n",
                "        sampling_probs = [(1 - gamma) * sampling_probs[i] + gamma * 1/K for i in range(K)]\n",
                "# convert tracking_history to dataframe\n",
                "df_WBTTTS = pd.DataFrame(tracking_history, columns=[\n",
                "    'parallel_idx','null_vs_alter','batch_idx', 'arm_idx', 'sampling_prob', \n",
                "    'mu_nb', 'tau_nb', 'sample_variance_nb', 'optimal_prob_nb','posterior_delta_nb',\n",
                "    'mu_wb', 'tau_wb', 'sample_variance_wb', 'optimal_prob_wb','posterior_delta_wb',\n",
                "    'proportion_trials'\n",
                "])\n",
                "df_WBTTTS.to_csv(f\"{saved_folder}/WBTTTS.csv\", index=False)\n",
                "del df_WBTTTS"
            ]
        }
    ],
    "metadata": {
        "interpreter": {
            "hash": "a3a36f77446f1a04093e1c8e00bf1863f5199b36eed9764a3273595b8f43e801"
        },
        "kernelspec": {
            "display_name": "Python 3.9.7 64-bit ('ml': venv)",
            "name": "python3"
        },
        "language_info": {
            "codemirror_mode": {
                "name": "ipython",
                "version": 3
            },
            "file_extension": ".py",
            "mimetype": "text/x-python",
            "name": "python",
            "nbconvert_exporter": "python",
            "pygments_lexer": "ipython3",
            "version": "3.9.16"
        },
        "orig_nbformat": 4
    },
    "nbformat": 4,
    "nbformat_minor": 2
}

